HD-TESS: An Asteroseismic Catalog of Bright Red Giants within TESS Continuous Viewing Zones

We present HD-TESS, a catalog of 1,709 bright ($V\sim3-10$) red giants from the Henry Draper (HD) Catalog with asteroseismic measurements based on photometry from NASA's Transiting Exoplanet Survey Satellite (TESS). Using light curves spanning at least six months across a single TESS observing cycle, we provide measurements of global asteroseismic parameters ($\nu_{\mathrm{max}}$ and $\Delta\nu$) and evolutionary state for each star in the catalog. We adopt literature values of atmospheric stellar parameters to estimate the masses and radii of the giants in our catalog using asteroseismic scaling relations, and observe that HD-TESS giants on average have larger masses compared to Kepler red giants. Additionally, we present the discovery of oscillations in 99 red giants in astrometric binary systems, including those with subdwarf or white dwarf companions. Finally, we benchmark radii from asteroseismic scaling relations against those measured using long-baseline interferometry for 18 red giants and find that correction factors to the scaling relations improve the agreement between asteroseismic and interferometric radii to approximately 3%.

==> anc/Table_MR.csv <==
HD_number,TIC,Teff,Teff_err,met,met_err,radius,radius_err,mass,mass_err,atmos_source
22349,31852879,4859.00,132.00,-0.20,0.30,12.18,0.49,1.50,0.14,5
23128,238180822,4606.00,92.00,-0.10,0.25,13.53,0.49,1.34,0.11,5
23381,31960832,4612.00,92.00,0.20,0.15,12.71,0.31,1.45,0.10,5
23399,425997943,4816.00,131.00,-0.30,0.30,10.54,0.54,1.13,0.16,5
23473,31960529,4743.00,95.00,-0.08,0.15,7.66,0.20,1.11,0.07,5
23817,237914586,4570.00,110.00,0.00,0.10,9.42,0.35,1.28,0.13,3
23931,237916869,4785.00,96.00,-0.11,0.05,10.41,0.37,1.13,0.10,2
24035,238189546,4758.00,95.00,,,,,,,6
24211,32036874,4897.00,136.00,-0.40,0.25,10.95,0.37,2.02,0.18,5
24259,32036084,4994.00,100.00,-0.79,0.15,7.57,0.22,1.94,0.14,5
24272,32036692,4709.00,94.00,-0.50,0.14,15.12,0.63,2.05,0.20,5
24461,32051052,4993.00,100.00,-0.20,0.20,3.29,0.14,1.03,0.12,5
24502,32050927,4734.00,95.00,-0.01,0.15,11.53,0.32,1.38,0.11,5
24567,237926384,4840.00,97.00,,,,,,,6
24675,32068685,4659.00,110.00,-0.19,0.22,10.18,0.32,1.04,0.08,5
24687,238195758,4781.00,96.00,,,,,,,6
24882,32070239,4519.00,90.00,-0.09,0.26,13.00,0.46,1.11,0.10,5
25106,32091606,5653.00,113.00,,0.10,,,,,2
25107,32090359,4101.00,82.00,0.30,0.15,23.71,1.73,1.12,0.22,5
25119,237935211,4501.00,115.00,-0.37,0.22,21.76,1.43,1.31,0.23,5
25170,237934406,4610.00,100.00,-0.10,0.10,11.28,0.24,1.63,0.09,2
25549,32154434,4568.00,91.00,,,,,,,6
25728,38396606,4243.00,85.00,,,,,,,6
25729,25064873,5262.00,112.00,-0.61,0.21,10.59,0.49,2.80,0.34,5
25742,38396867,5000.00,100.00,-0.61,0.10,6.37,0.17,1.30,0.08,4
25875,38424206,4788.00,96.00,-0.20,0.15,10.74,0.25,1.10,0.07,5
25876,38423593,4564.00,91.00,0.50,0.11,12.66,0.35,1.36,0.10,5
26169,299834292,4999.00,136.00,-2.52,0.19,9.07,0.42,0.92,0.10,2
26540,25119324,4401.00,88.00,0.50,0.08,19.82,0.71,1.34,0.13,5
26565,25119535,4883.00,98.00,,,,,,,6
26565,684880007,4883.00,98.00,,,,,,,6
26653,38510718,4280.00,86.00,,,,,,,6
26788,38511119,4656.00,93.00,-0.29,0.10,10.06,0.31,1.22,0.10,4
26856,38516267,4558.00,91.00,-0.20,0.10,6.61,0.13,1.06,0.05,4
26867,38515329,4566.00,91.00,0.21,0.10,7.77,0.20,1.15,0.07,5
26943,38518234,4394.00,90.00,-0.29,0.16,28.75,1.29,2.27,0.25,5
26950,388105806,4632.00,93.00,0.08,0.05,11.55,0.41,1.33,0.12,1
27056,38571016,4231.00,85.00,-0.25,0.13,39.82,4.39,2.16,0.63,5
27068,38519104,4697.00,94.00,-0.08,0.05,10.26,0.73,1.26,0.25,1
27070,25154191,5010.00,100.00,,,,,,,6
27102,25153740,4743.00,119.00,-0.07,0.26,11.49,0.41,1.55,0.15,5
27188,38573074,4294.00,86.00,0.50,0.11,19.04,0.59,1.36,0.10,5
27256,38574307,5065.00,175.00,0.12,0.08,13.66,0.61,3.57,0.39,2
27304,38574220,4640.00,110.00,0.00,0.10,10.09,0.39,0.86,0.08,3
27442,198079199,4772.00,121.00,0.33,0.09,3.68,0.20,1.26,0.20,2
27478,388128224,4704.00,94.00,,,,,,,6
27531,38604057,4595.00,92.00,-0.09,0.12,10.08,0.23,1.26,0.07,5
27605,198081728,4602.00,128.00,-0.40,0.15,15.51,0.60,1.16,0.11,5
27606,38602419,5223.00,104.00,,0.10,,,,,2
27607,38587665,5053.00,101.00,-0.70,0.24,6.68,0.23,1.59,0.14,5
27621,29759002,4301.00,86.00,0.51,0.05,16.74,0.53,1.45,0.12,5
27661,380437232,4727.00,146.00,-0.09,0.51,13.40,0.49,1.61,0.16,5
27670,38601854,4262.00,85.00,0.51,0.05,21.79,0.81,1.52,0.14,5
27693,29760003,4957.00,125.00,-0.31,0.20,10.20,0.33,1.12,0.09,5
27714,29761927,4806.00,139.00,-0.17,0.26,10.77,0.36,1.25,0.11,5
27727,29759751,4778.00,134.00,-0.18,0.21,10.33,0.48,1.00,0.11,5
27774,38632314,4923.00,134.00,-0.30,0.24,14.09,0.74,3.24,0.44,5
27782,38632722,4638.00,93.00,0.10,0.15,11.30,0.34,1.07,0.09,5
27828,29761457,4289.00,86.00,0.50,0.05,15.77,0.45,1.23,0.09,5
27865,38609957,4827.00,110.00,-0.40,0.31,10.30,0.32,1.15,0.09,5
27918,29778926,4930.00,113.00,-0.38,0.15,10.95,0.47,1.06,0.13,5
28002,38679437,5095.00,102.00,,,,,,,6
28031,38678868,4924.00,98.00,-0.31,0.31,13.38,0.32,1.84,0.11,5
28044,29781865,5035.00,130.00,-0.40,0.22,10.59,0.31,1.81,0.14,5
28093,38680734,4972.00,99.00,-0.13,0.05,16.11,0.59,2.44,0.20,2
28110,29780568,4693.00,101.00,0.02,0.15,10.86,0.29,1.28,0.09,5
28132,38680205,4485.00,90.00,-0.30,0.20,14.17,0.42,1.76,0.14,5
28202,388131463,4648.00,137.00,-0.09,0.29,14.10,0.53,1.92,0.17,5
28203,33861444,4958.00,99.00,-0.67,0.10,2.60,0.12,0.81,0.10,4
28302,38681678,4699.00,94.00,-0.68,0.10,8.29,0.17,1.10,0.06,4
28330,38696749,4877.00,98.00,-0.19,0.05,11.28,0.34,1.40,0.11,1
28340,38696264,5031.00,101.00,-0.31,0.10,4.36,0.12,1.08,0.07,5
28444,33863252,4796.00,96.00,,,,,,,6
28515,38698175,4839.00,113.00,-0.21,0.16,10.53,0.41,1.07,0.10,5
28524,29829407,4895.00,98.00,,,,,,,6
28633,29831118,4806.00,96.00,,,,,,,6
28644,38709102,,,,,,,,,7
28690,372818298,4863.00,97.00,-0.38,0.26,8.86,0.28,1.42,0.11,5
28732,38759751,4928.00,99.00,0.05,0.05,10.09,0.18,1.90,0.09,2
28758,38759469,4813.00,118.00,-0.32,0.25,11.33,0.38,1.20,0.10,5
28759,38759644,4655.00,93.00,-0.45,0.10,13.25,0.39,1.26,0.10,4
28778,33877733,4823.00,107.00,-0.12,0.16,10.43,0.33,1.42,0.12,5
28827,393490334,4535.00,91.00,-0.43,0.10,14.70,0.52,1.62,0.15,4
28898,29834079,5010.00,133.00,-0.49,0.19,11.06,0.39,1.57,0.14,5
28938,38761686,4268.00,97.00,-0.29,0.17,22.45,2.60,1.00,0.31,5
28939,140527427,5125.00,102.00,,,,,,,6
29031,38763953,4619.00,92.00,0.08,0.05,10.28,0.26,0.91,0.06,1
29033,231074642,4916.00,98.00,-1.08,0.40,15.35,0.51,1.90,0.16,5
29090,231074899,4973.00,99.00,,,,,,,6
29145,220390003,4925.00,99.00,-1.26,0.45,14.00,0.45,2.55,0.21,5
29155,140511145,5174.00,103.00,-0.68,0.19,4.70,0.13,1.09,0.07,5
29168,38814863,4776.00,113.00,-0.18,0.24,11.19,0.31,1.44,0.11,5
29179,38814672,4828.00,97.00,,,,,,,6
29254,38824632,4723.00,154.00,-0.29,0.20,10.12,0.30,0.99,0.08,5
29399,38828538,4825.00,96.00,0.16,0.06,4.68,0.11,1.27,0.07,2
29447,220395161,4881.00,112.00,-0.07,0.25,6.23,0.17,1.44,0.10,5
29706,231090667,4799.00,116.00,-0.20,0.20,10.97,0.41,1.56,0.15,5
29751,140580875,4954.00,139.00,-0.22,0.08,13.68,0.44,2.34,0.19,2
29781,220402024,5059.00,101.00,,,,,,,6
29782,140578874,4913.00,114.00,-0.32,0.16,10.57,0.42,1.19,0.13,5
29795,231098685,5048.00,131.00,-0.29,0.33,9.17,0.26,2.09,0.16,5
29943,38908572,4557.00,125.00,-0.22,0.36,14.89,0.63,1.78,0.21,5
30013,38942180,4871.00,140.00,-0.20,0.33,7.12,0.28,1.13,0.10,5
30014,140598178,4742.00,95.00,,,,,,,6
30032,140598409,4519.00,101.00,0.49,0.55,13.90,0.39,1.88,0.14,5
30073,38942395,4784.00,96.00,-0.10,0.19,10.45,0.31,1.66,0.12,5
30084,407616488,4545.00,91.00,-0.27,0.10,16.69,1.35,1.73,0.40,4
30229,55399173,5150.00,103.00,-2.19,0.05,7.15,0.23,1.42,0.11,1
30253,55449923,4627.00,93.00,-0.41,0.10,22.34,1.13,2.72,0.34,4
30318,55399084,4760.00,102.00,0.10,0.20,5.47,0.14,1.24,0.08,5
30319,55398886,4831.00,97.00,-0.09,0.05,10.16,0.27,1.29,0.08,1
30363,294665880,4648.00,93.00,-0.25,0.10,10.73,0.29,1.29,0.09,4
30387,220411853,4133.00,83.00,0.49,0.20,37.65,1.90,2.01,0.26,5
30441,220414486,4733.00,99.00,-0.09,0.15,11.04,0.34,1.65,0.14,5
30479,364423809,4789.00,96.00,,,,,,,6
30610,55478023,4730.00,95.00,0.00,0.10,11.07,0.20,1.52,0.07,3
30611,55478222,4720.00,147.00,-0.11,0.25,10.20,0.34,1.32,0.11,5
30630,55478693,4770.00,95.00,-0.39,0.11,8.84,0.28,1.11,0.09,5
30722,269850454,4417.00,88.00,-0.41,0.20,22.67,1.04,1.11,0.12,5
30734,220419417,4980.00,100.00,-0.31,0.22,9.70,0.34,1.70,0.16,5
30749,55480260,4857.00,98.00,-0.21,0.17,10.65,0.29,1.02,0.08,5
30790,220418532,4817.00,96.00,0.00,0.05,10.86,0.21,1.59,0.08,2
30840,407622294,4840.00,97.00,-0.01,0.05,7.49,0.21,1.55,0.11,1
31010,55523962,4977.00,100.00,-0.08,0.25,12.71,0.48,3.05,0.29,5
31012,364538492,5209.00,163.00,-0.48,0.18,8.62,0.27,2.38,0.19,5
31029,55524079,4679.00,94.00,-0.25,0.10,9.93,0.33,0.89,0.09,4
31080,294786419,5014.00,100.00,-0.40,0.10,4.67,0.14,1.33,0.10,5
31146,55524379,4919.00,98.00,-0.32,0.19,11.44,0.28,1.81,0.11,5
31187,220425438,4481.00,90.00,-0.16,0.05,17.08,4.36,1.35,0.98,5
31334,220429877,4831.00,121.00,-0.21,0.21,10.31,0.42,1.12,0.12,5
31335,294928550,4794.00,108.00,-0.12,0.16,11.00,0.44,1.41,0.14,5
31352,140634524,4948.00,99.00,,,,,,,6
31462,220431532,4937.00,99.00,,,,,,,6
31484,220431368,4452.00,89.00,-0.24,0.32,18.57,2.45,1.25,0.47,5
31485,55557796,4740.00,96.00,-0.10,0.21,11.77,0.32,1.28,0.09,5
31531,55559067,4510.00,90.00,-0.34,0.05,15.80,0.40,1.14,0.07,1
31562,29986479,5115.00,156.00,-0.57,0.25,,,,,5
31804,220436034,4663.00,93.00,-0.08,0.10,9.20,0.22,1.25,0.08,5
32107,55653036,4674.00,93.00,,,,,,,6
32244,220458728,4676.00,94.00,-0.31,0.16,10.65,0.37,1.22,0.10,5
32258,140686990,4972.00,99.00,-0.60,0.14,6.52,0.18,1.09,0.07,5
32269,55664116,4593.00,92.00,-0.20,0.39,16.19,0.51,2.46,0.18,5
32300,55661751,4542.00,91.00,0.20,0.05,10.62,0.45,1.00,0.11,1
32355,220459451,4582.00,92.00,-0.38,0.10,9.66,0.18,1.27,0.06,4
32375,30264758,4935.00,144.00,-0.39,0.20,10.84,0.37,1.07,0.09,5
32403,30318821,4767.00,127.00,-0.11,0.29,13.78,0.52,1.67,0.15,5
32415,30399782,5084.00,127.00,-0.22,0.34,10.30,0.40,2.05,0.22,5
32427,30469371,5272.00,105.00,-0.50,0.19,9.85,0.28,1.88,0.13,5
32605,55755059,4985.00,100.00,,,,,,,6
32628,55754841,4828.00,97.00,-0.77,0.10,10.11,0.33,0.95,0.08,4
32712,220474536,4691.00,103.00,-0.28,0.28,13.11,0.43,1.22,0.10,5
32714,55756209,4396.00,91.00,-0.19,0.29,21.47,1.22,1.10,0.17,5
32744,30717182,4791.00,96.00,-0.04,0.05,10.24,0.25,1.14,0.07,1
32822,220476160,4821.00,96.00,,,,,,,6
32823,220476501,4359.00,87.00,-0.17,0.26,19.58,1.21,1.08,0.19,5
32859,260949928,4840.00,115.00,-0.18,0.21,10.99,0.30,1.27,0.09,5
32877,55781698,4274.00,85.00,-0.20,0.21,25.13,1.04,1.42,0.16,5
32932,55781619,4771.00,95.00,-0.05,0.05,10.01,0.32,0.99,0.09,1
32934,140802488,4939.00,99.00,0.03,0.05,10.55,0.55,1.48,0.22,1
32986,55848783,4449.00,89.00,-0.04,0.05,11.58,0.35,1.16,0.09,1
33060,55847781,4814.00,96.00,-0.19,0.15,10.30,0.29,1.23,0.09,5
33146,381925600,4827.00,97.00,-0.54,0.10,11.72,0.30,1.81,0.12,4
33148,30853028,4982.00,129.00,-0.47,0.15,9.81,0.39,0.77,0.08,5
33263,30761268,4923.00,98.00,-0.20,0.20,6.38,0.17,1.41,0.09,5
33285,30762159,4956.00,186.00,-0.02,0.05,23.11,1.83,3.39,0.66,2
33293,55269260,4888.00,123.00,-0.31,0.19,10.85,0.37,1.55,0.14,5
33322,55241662,4687.00,128.00,-0.56,0.25,23.24,1.27,2.36,0.31,5
33380,55272575,4729.00,99.00,-0.08,0.15,11.43,0.34,1.38,0.11,5
33409,381950542,5034.00,101.00,-0.48,0.05,10.63,0.32,1.43,0.11,1
33456,55271900,4756.00,102.00,-0.08,0.34,10.89,0.33,1.31,0.10,5
33475,381949876,4286.00,86.00,-0.19,0.19,33.09,3.03,2.76,0.68,5
33477,30936634,4848.00,110.00,-0.48,0.32,9.05,0.34,1.19,0.10,5
33516,55294535,4683.00,114.00,0.01,0.26,12.49,0.41,1.48,0.13,5
33616,55290553,4727.00,123.00,-0.01,0.25,10.95,0.36,1.17,0.11,5
33652,140889281,4878.00,152.00,-0.31,0.30,12.39,0.42,2.68,0.23,5
33700,55297687,4594.00,92.00,,,,,,,6
33701,260972290,4612.00,108.00,0.20,0.15,11.90,0.38,1.19,0.09,5
33718,55297320,4622.00,92.00,0.01,0.05,11.53,0.32,1.06,0.08,1
33745,31016743,4665.00,93.00,-0.05,0.05,9.13,0.24,1.30,0.08,1
33746,140890028,4883.00,98.00,-0.72,0.10,10.89,0.42,1.33,0.14,4
33850,381978020,4170.00,83.00,0.50,0.05,20.51,0.88,1.63,0.18,5
33895,55366779,4472.00,89.00,-0.21,0.24,16.23,0.74,1.26,0.15,5
33923,31265556,4638.00,106.00,-0.18,0.25,13.69,0.44,1.35,0.11,5
34016,55384211,4294.00,86.00,-0.08,0.25,20.71,1.15,1.25,0.18,5
34037,55389898,5025.00,100.00,-0.43,0.05,11.15,0.42,1.68,0.15,1
34074,55384747,4755.00,106.00,-0.18,0.26,11.40,0.31,1.55,0.11,5
34107,257691173,4993.00,100.00,-0.60,0.05,6.03,0.17,1.09,0.08,5
34168,358401812,4521.00,90.00,-0.49,0.10,10.52,0.24,1.46,0.09,4
34276,40513974,5180.00,104.00,-0.78,0.62,10.03,0.33,1.68,0.13,5
34287,140942435,4832.00,101.00,-0.29,0.24,10.34,0.43,1.22,0.14,5
34348,219402363,4839.00,97.00,-0.41,0.10,11.68,0.31,2.12,0.15,4
34396,364303107,4749.00,95.00,0.17,0.05,12.14,0.50,1.95,0.23,1
34461,231742691,4772.00,95.00,-0.10,0.05,8.54,0.18,1.54,0.08,1
34541,219406884,4554.00,91.00,0.09,0.10,18.42,0.89,2.17,0.28,4
34612,309615065,4705.00,94.00,0.24,0.05,11.83,0.43,1.95,0.20,1
34633,140946106,4570.00,92.00,-0.38,0.19,16.30,1.12,1.29,0.24,5
34665,376985024,4828.00,125.00,-0.11,0.19,10.53,0.39,1.52,0.13,5
34711,231801477,4605.00,92.00,-0.50,0.10,8.07,0.15,1.09,0.05,4
34821,309617919,4610.00,115.00,-0.10,0.22,12.89,0.41,1.61,0.14,5
34851,140997423,4670.00,110.00,0.10,0.10,6.56,0.15,1.49,0.09,3
34901,140997242,4545.00,91.00,0.22,0.10,8.25,0.26,1.08,0.09,4
34914,382043962,5027.00,101.00,-0.39,0.06,13.71,0.47,4.20,0.34,5
34915,309657663,4467.00,89.00,-0.47,0.10,17.48,0.56,1.24,0.11,4
34916,40805216,4562.00,129.00,-0.20,0.21,15.43,0.44,1.52,0.11,5
34942,309656476,4734.00,95.00,-0.02,0.05,9.96,0.28,0.98,0.08,1
34944,40893999,4859.00,143.00,-0.29,0.20,11.25,0.40,1.36,0.12,5
34971,382067256,4948.00,99.00,,,,,,,6
34984,382066571,4729.00,100.00,-0.08,0.16,11.29,0.33,1.31,0.09,5
35048,382066578,4861.00,138.00,-0.29,0.28,11.40,0.42,1.36,0.12,5
35107,141025327,4842.00,142.00,-0.19,0.20,11.34,0.38,1.56,0.14,5
35167,309755356,4918.00,98.00,-0.47,0.05,11.11,0.25,0.97,0.06,1
35230,179213412,,,,,,,,,7
35310,377017561,4638.00,93.00,-0.23,0.10,8.96,0.19,1.25,0.07,4
35391,376987597,4755.00,95.00,-0.45,0.10,8.21,0.22,1.05,0.07,4
35403,309790820,5151.00,112.00,-0.50,0.24,9.91,0.46,2.58,0.31,5
35418,382145418,4657.00,135.00,-0.58,0.30,14.44,0.48,1.78,0.15,5
35461,179440604,4725.00,140.00,-0.87,0.26,17.51,0.65,1.43,0.14,5
35537,309790037,4879.00,106.00,-0.28,0.18,10.51,0.35,1.54,0.14,5
35569,141092369,4692.00,94.00,-0.86,0.10,11.70,0.32,1.09,0.07,4
35581,141093693,4296.00,116.00,-0.38,0.24,29.22,1.47,1.41,0.15,5
35703,382156624,5078.00,119.00,-0.23,0.45,4.83,0.16,1.41,0.11,5
35704,179445887,4539.00,91.00,-0.61,0.10,16.04,0.57,1.03,0.09,4
35705,179371283,4940.00,135.00,-0.30,0.23,10.65,0.30,1.44,0.11,5
35757,149105655,4874.00,97.00,,,,,,,6
35844,382188399,5061.00,101.00,,,,,,,6
35905,179638714,5606.00,112.00,-1.10,0.08,10.66,0.24,2.37,0.13,5
35936,149121385,4604.00,102.00,-0.31,0.26,12.49,0.76,1.75,0.31,5
35950,391949122,4771.00,110.00,-0.29,0.15,8.87,0.28,1.06,0.08,5
36061,149155393,4401.00,88.00,0.48,0.30,29.94,2.72,2.37,0.58,5
36096,382189517,4886.00,98.00,-0.10,0.39,9.42,0.29,2.07,0.15,5
36189,382198789,5026.00,101.00,-0.04,0.07,20.17,1.00,2.86,0.37,2
36207,373604254,5178.00,175.00,-0.66,0.24,14.58,1.05,1.92,0.37,5
36277,373604714,5307.00,106.00,-0.72,0.79,7.16,0.20,1.80,0.12,5
36478,149218181,4688.00,94.00,-0.31,0.10,10.46,0.30,1.00,0.08,4
36480,141153880,4592.00,97.00,-0.39,0.21,13.66,0.39,1.13,0.08,5
36491,382244840,4693.00,94.00,,,,,,,6
36532,141156018,5103.00,133.00,-0.20,0.28,8.19,0.23,1.94,0.14,5
36623,141155264,4892.00,108.00,-0.28,0.17,13.06,0.38,1.78,0.12,5
36637,141182908,4993.00,100.00,,,,,,,6
36650,373915385,4696.00,94.00,-0.33,0.10,11.08,0.33,1.21,0.09,4
36660,149219284,4980.00,100.00,-0.04,0.10,6.95,0.18,1.69,0.11,4
36687,382259475,4992.00,100.00,-0.09,0.05,10.02,0.27,2.11,0.15,1
36688,149219241,4907.00,98.00,,,,,,,6
36736,382260143,4881.00,104.00,-0.21,0.20,9.94,0.35,1.14,0.09,5
36753,141154669,4800.00,96.00,-0.53,0.10,10.33,0.36,1.40,0.13,4
36791,141211326,4620.00,110.00,-0.10,0.10,11.01,0.32,1.24,0.09,3
36805,287299444,4568.00,113.00,-0.36,0.28,23.45,1.22,2.18,0.30,5
36816,382259605,4804.00,96.00,-0.52,0.10,10.74,0.41,1.10,0.10,4
37048,382267999,4789.00,102.00,-0.30,0.29,12.05,0.37,1.34,0.10,5
37167,149301860,4875.00,100.00,-0.27,0.17,11.21,0.33,1.36,0.11,5
37180,391820418,5012.00,111.00,-0.09,0.23,10.97,0.50,1.29,0.15,5
37181,391823977,4607.00,92.00,-0.39,0.10,11.00,0.27,1.55,0.10,4
37193,382302953,4792.00,110.00,-0.18,0.17,10.50,0.34,1.09,0.10,5
37196,407636552,5022.00,139.00,-0.68,0.26,8.32,0.29,1.69,0.15,5
37297,149304313,4760.00,110.00,-0.10,0.10,9.28,0.24,1.40,0.09,3
37336,149347534,4841.00,97.00,-0.73,0.10,11.82,0.39,1.33,0.10,4
37364,149304723,4684.00,94.00,0.15,0.05,10.18,0.36,1.09,0.11,1
37501,149347992,5132.00,103.00,-0.17,0.09,7.34,0.22,2.74,0.20,2
37630,149390710,5070.00,140.00,-0.30,0.37,3.04,0.14,0.92,0.11,5
37729,350335464,4912.00,122.00,-0.22,0.18,10.25,0.32,1.20,0.10,5
37762,276939371,4619.00,92.00,-0.21,0.10,10.43,0.41,0.96,0.11,4
37763,141280255,4728.00,208.00,0.34,0.05,5.20,0.24,1.23,0.14,2
37782,350342371,4878.00,122.00,-0.19,0.20,11.31,0.41,1.49,0.14,5
37816,141280442,4646.00,93.00,0.03,0.05,9.42,0.20,1.29,0.07,1
37878,276946045,5209.00,104.00,,,,,,,6
37994,141280973,4794.00,96.00,-0.03,0.05,10.98,0.35,1.53,0.13,1
38042,350344761,4835.00,116.00,-0.21,0.18,10.42,0.36,1.36,0.12,5
38124,141410248,4919.00,98.00,-0.22,0.05,10.64,0.25,1.39,0.08,1
38175,141410478,4820.00,103.00,-0.18,0.16,11.47,0.35,1.48,0.11,5
38317,350443833,4432.00,89.00,-0.44,0.10,19.27,0.71,1.34,0.12,4
38328,350442988,4787.00,96.00,-0.29,0.16,9.03,0.26,1.62,0.12,5
38330,277185072,5129.00,103.00,-0.10,0.05,9.02,0.29,2.23,0.20,1
38331,141412181,4868.00,97.00,-0.20,0.16,10.36,0.30,1.20,0.09,5
38332,141413219,4735.00,95.00,,,,,,,6
38345,277289695,5507.00,110.00,,,,,,,6
38398,141413025,4761.00,95.00,-0.07,0.17,11.41,0.30,1.74,0.11,5
38473,141422621,5102.00,102.00,-0.56,0.15,10.08,0.38,2.05,0.20,5
38541,261107827,4846.00,108.00,-0.29,0.20,9.91,0.42,0.91,0.11,5
38601,141427823,4713.00,113.00,-0.00,0.20,11.83,0.34,1.75,0.13,5
38727,404932426,,,,,,,,,7
38875,261108256,4665.00,121.00,0.01,0.30,9.08,0.29,1.15,0.09,5
38942,389434483,5236.00,201.00,-0.68,0.21,12.01,0.54,2.68,0.29,5
39016,261138245,5086.00,143.00,-0.20,0.35,9.10,0.26,2.27,0.17,5
39245,364591584,5019.00,124.00,-0.47,0.24,10.18,0.42,1.13,0.13,5
39246,370227522,4731.00,95.00,,,,,,,6
39281,270578346,4830.00,120.00,0.13,0.09,4.58,0.13,1.25,0.09,2
39336,270627594,5288.00,106.00,-0.79,0.19,2.90,0.20,1.04,0.21,5
39389,392012013,4718.00,94.00,-0.36,0.34,13.44,0.53,1.63,0.17,5
39446,149601500,4515.00,109.00,-0.21,0.22,19.25,0.95,1.91,0.21,5
39505,149601804,4746.00,98.00,-0.09,0.15,6.73,0.16,1.39,0.08,5
39506,141471522,4522.00,90.00,-0.48,0.10,20.28,0.56,2.11,0.14,4
39523,350619228,4667.00,120.00,0.15,0.10,10.41,0.33,1.21,0.10,2
39547,270676778,5392.00,108.00,,,,,,,6
39567,149625947,4513.00,90.00,0.51,0.05,12.07,0.37,1.49,0.12,5
39577,350622996,4809.00,125.00,-0.21,0.17,10.15,0.42,1.78,0.21,5
39640,270678026,4891.00,98.00,-0.12,0.05,10.26,0.25,1.59,0.11,2
39779,141472806,4630.00,93.00,,,,,,,6
39810,141482069,4740.00,95.00,0.00,0.10,10.52,0.22,1.41,0.08,3
39859,389795281,4594.00,92.00,-0.20,0.10,10.57,0.23,1.56,0.09,4
39919,350656312,4758.00,122.00,-0.00,0.21,11.55,0.34,1.51,0.11,5
39963,364322720,5252.00,105.00,,,,,,,6
39976,452377786,5092.00,102.00,-0.42,0.16,5.19,0.16,1.43,0.12,5
39980,389801918,4645.00,101.00,-0.09,0.30,17.23,0.59,1.66,0.15,5
40032,389870267,5244.00,105.00,,,,,,,6
40106,149902966,4790.00,96.00,-0.04,0.05,10.94,0.25,1.36,0.08,1
40157,141526352,4753.00,144.00,0.00,0.27,10.17,0.32,1.68,0.14,5
40294,374858999,5139.00,129.00,-0.20,0.25,2.93,0.13,1.22,0.15,5
40296,141526547,4635.00,93.00,,,,,,,6
40306,375093075,5059.00,120.00,-0.49,0.16,9.50,0.58,1.62,0.28,5
40322,141526866,4810.00,96.00,-0.55,0.10,10.29,0.32,1.02,0.08,4
40342,374856731,5010.00,100.00,-0.40,0.20,4.73,0.14,1.12,0.08,5
40365,31272092,5078.00,134.00,-0.49,0.20,10.92,0.35,1.20,0.10,5
40409,374860864,4806.00,96.00,0.08,0.10,5.06,0.12,1.22,0.07,4
40434,350742701,4670.00,93.00,0.00,0.10,11.92,0.36,1.15,0.09,3
40508,350764206,4945.00,99.00,-0.28,0.30,10.59,0.28,2.24,0.15,5
40525,350763118,5064.00,113.00,-0.08,0.20,9.76,0.24,2.30,0.15,5
40560,374911449,4752.00,95.00,0.06,0.05,11.33,0.23,1.72,0.09,1
40736,141548514,4422.00,101.00,-0.23,0.20,23.68,0.92,1.64,0.17,5
40749,31411494,4632.00,93.00,,,,,,,6
40768,374945139,4394.00,96.00,-0.33,0.25,23.98,1.56,1.42,0.24,5
40870,374944446,4819.00,96.00,-0.32,0.05,11.40,0.43,0.98,0.09,1
40992,141607108,5058.00,101.00,-0.51,0.20,5.46,0.14,1.46,0.09,5
41023,149930673,4696.00,103.00,-0.61,0.33,25.11,1.55,2.78,0.45,5
41024,141607442,4602.00,92.00,-0.26,0.10,10.72,0.22,1.55,0.09,4
41038,141608289,4703.00,97.00,0.01,0.19,10.45,0.27,1.23,0.08,5
41048,149932374,5163.00,103.00,,,,,,,6
41050,31508240,5159.00,159.00,-0.41,0.34,8.97,0.26,2.17,0.16,5
41095,141545247,4786.00,96.00,-0.05,0.05,12.91,0.50,1.61,0.16,1
41136,141607868,4208.00,86.00,-0.09,0.16,24.35,1.43,1.42,0.21,5
41137,261207550,4728.00,125.00,-0.18,0.30,12.09,0.37,1.86,0.16,5
41232,350857817,4388.00,88.00,0.49,0.12,18.16,0.50,1.49,0.11,5
41235,31528221,4743.00,95.00,0.15,0.05,5.22,0.13,1.28,0.08,1
41371,149973196,4765.00,116.00,-0.09,0.08,12.85,0.65,1.30,0.18,5
41412,31532827,4749.00,128.00,-0.08,0.21,11.26,0.40,1.12,0.11,5
41451,149988225,4893.00,98.00,0.17,0.05,9.93,0.31,2.25,0.19,2
41516,141611461,4934.00,99.00,0.02,0.05,12.76,0.37,2.43,0.19,1
41540,737407687,4959.00,99.00,-0.67,0.20,7.36,0.28,0.96,0.09,5
41540,149988571,4877.00,98.00,-0.77,0.05,7.12,0.27,0.88,0.09,1
41556,31534033,4824.00,96.00,,,,,,,6
41557,141610486,4985.00,100.00,-0.05,0.05,10.13,0.79,1.72,0.39,1
41587,31600399,4424.00,130.00,0.50,0.24,11.28,0.37,1.21,0.10,5
41652,219165663,4653.00,115.00,-0.21,0.29,13.56,0.46,1.43,0.12,5
41653,141610759,4840.00,112.00,-0.21,0.16,10.55,0.38,1.06,0.10,5
41802,41035485,4784.00,96.00,-0.22,0.10,9.59,0.34,0.92,0.09,4
41826,141627237,4716.00,94.00,-0.17,0.05,6.72,0.16,1.01,0.06,1
41864,260004744,5391.00,108.00,-1.00,0.14,9.62,0.27,2.72,0.20,5
41885,261255772,4808.00,101.00,-0.00,0.15,5.31,0.15,1.12,0.08,5
41904,149993187,4870.00,116.00,-0.29,0.17,10.77,0.38,1.48,0.14,5
41924,149993423,4711.00,94.00,-0.21,0.30,13.63,0.44,1.77,0.15,5
41959,260004064,4883.00,100.00,-0.29,0.16,10.94,0.22,1.74,0.09,5
41961,261237686,4556.00,91.00,0.21,0.10,10.33,0.32,0.94,0.08,4
42010,260003139,4922.00,98.00,-0.20,0.05,4.86,0.15,1.18,0.10,1
42028,150030173,4984.00,100.00,,,,,,,6
42059,219176630,4907.00,98.00,-0.45,0.10,12.10,0.66,3.01,0.43,4
42103,261237964,5163.00,160.00,-0.31,0.25,8.66,0.27,2.36,0.18,5
42120,260045759,4917.00,98.00,-0.39,0.24,6.45,0.18,1.30,0.09,5
42139,141628215,4866.00,127.00,-0.21,0.16,10.82,0.65,1.61,0.28,5
42193,260044101,4895.00,98.00,,,,,,,6
42211,260045029,4681.00,94.00,0.46,0.15,7.05,0.18,1.18,0.07,5
42228,150063627,4934.00,117.00,-0.22,0.29,9.14,0.40,1.39,0.16,5
42229,150062447,5349.00,107.00,-0.41,0.10,2.28,0.08,1.05,0.11,5
42230,141686135,4528.00,91.00,-0.19,0.21,16.74,0.63,1.19,0.12,5
42268,141628131,4993.00,100.00,-0.00,0.15,3.44,0.13,0.96,0.10,5
42307,260074581,4832.00,126.00,-0.30,0.16,10.37,0.40,1.16,0.12,5
42348,141707945,4640.00,93.00,-0.37,0.10,11.04,0.26,2.12,0.12,4
42427,150099317,4777.00,105.00,-0.07,0.20,11.71,0.31,1.45,0.10,5
42451,150099534,4559.00,91.00,-0.31,0.30,14.63,0.60,1.36,0.15,5
42587,260079513,5035.00,101.00,,,,,,,6
42630,41173667,5026.00,126.00,-0.20,0.33,9.29,0.27,1.90,0.15,5
42685,150100925,4724.00,94.00,-0.01,0.05,10.54,0.30,1.14,0.09,1
42700,219195382,5004.00,100.00,,,,,,,6
42733,261258625,4566.00,110.00,0.10,0.25,9.69,0.24,1.48,0.10,5
42764,260128301,4925.00,98.00,,,,,,,6
42934,150105680,4694.00,94.00,0.08,0.05,10.60,0.40,1.19,0.12,1
42989,150104100,5224.00,250.00,-0.61,0.52,9.89,0.51,2.45,0.32,5
42991,261260905,4130.00,83.00,0.01,0.15,22.68,1.33,0.69,0.09,5
43109,141754402,4744.00,95.00,-0.15,0.05,13.48,0.53,1.34,0.13,1
43182,150109008,4848.00,97.00,-0.12,0.05,11.12,0.26,1.44,0.09,1
43224,150109654,5135.00,136.00,-0.39,0.30,9.32,0.38,2.21,0.24,5
43225,150110102,4619.00,92.00,,,,,,,6
43313,141755432,4708.00,94.00,-0.48,0.23,12.67,0.35,1.82,0.14,5
43351,41259424,4776.00,96.00,-0.11,0.19,10.18,0.31,1.04,0.08,5
43375,150138925,4633.00,93.00,-0.09,0.07,9.23,0.29,1.16,0.09,5
43432,260188696,4728.00,95.00,0.06,0.05,11.06,0.26,1.46,0.09,1
43493,737206678,4739.00,95.00,,,,,,,6
43493,471011185,4739.00,95.00,,,,,,,6
43536,141805865,4307.00,86.00,,,,,,,6
43598,260192754,4530.00,91.00,0.00,0.10,15.85,0.36,2.05,0.12,3
43602,141770438,4722.00,94.00,-0.71,0.10,9.70,0.22,1.25,0.07,4
43638,238894812,5077.00,139.00,-0.23,0.36,9.45,0.33,2.23,0.20,5
43640,41364834,4841.00,114.00,-0.30,0.20,11.63,0.42,1.45,0.13,5
43721,260240964,4473.00,89.00,0.51,0.05,19.47,1.32,2.05,0.38,5
43738,141770583,4820.00,96.00,-0.08,0.05,4.90,0.12,1.17,0.07,1
43792,150166281,4735.00,95.00,-0.42,0.05,6.37,0.16,0.96,0.06,1
43850,260242697,5145.00,103.00,-0.08,0.05,8.69,0.49,2.59,0.41,1
43902,260266066,4533.00,91.00,-0.87,0.10,15.16,0.41,1.14,0.07,4
43922,41464973,4625.00,127.00,0.11,0.30,12.32,0.46,1.45,0.14,5
43923,261328627,4855.00,123.00,-0.20,0.21,10.88,0.44,1.90,0.20,5
43977,150187382,4894.00,98.00,-0.29,0.05,8.15,0.24,1.54,0.11,1
44013,150189450,4302.00,86.00,-0.07,0.25,21.32,1.00,1.39,0.17,5
44027,261332418,4750.00,95.00,-0.15,0.05,10.64,0.25,1.55,0.09,1
44044,260267074,4938.00,99.00,-0.32,0.12,10.17,0.21,0.90,0.05,5
44121,150189952,4966.00,149.00,-0.37,0.20,10.29,0.36,1.52,0.14,5
44246,260301421,5185.00,105.00,-0.30,0.24,12.40,0.54,3.22,0.35,5
44326,41532123,4713.00,116.00,0.01,0.21,11.51,0.37,1.25,0.10,5
44344,260298610,4716.00,110.00,-0.01,0.16,10.86,0.38,1.52,0.14,5
44382,238926625,5105.00,129.00,-0.48,0.23,11.47,0.32,1.60,0.11,5
44384,150248762,4835.00,97.00,-0.21,0.05,10.29,0.33,1.07,0.08,1
44407,260304568,5016.00,100.00,-0.38,0.20,10.76,0.36,2.44,0.22,5
44411,141811912,4835.00,121.00,-0.28,0.20,10.31,0.29,1.05,0.08,5
44430,141822527,4652.00,150.00,-0.01,0.53,11.57,0.44,1.24,0.12,5
44470,150249737,4772.00,95.00,-0.10,0.05,11.94,0.41,1.34,0.11,1
44471,261333691,4217.00,84.00,0.10,0.15,19.54,0.78,1.40,0.14,5
44489,141868836,5087.00,102.00,-0.31,0.24,10.40,0.30,2.48,0.18,5
44628,150273651,4859.00,97.00,-0.19,0.16,10.43,0.37,1.25,0.11,5
44753,141866758,4305.00,86.00,-0.02,0.19,24.02,1.08,1.64,0.18,5
44846,150274386,4510.00,90.00,0.10,0.10,10.86,0.25,1.23,0.07,3
44879,150274835,4921.00,98.00,-0.10,0.05,12.44,0.33,2.11,0.15,1
44880,150275680,5036.00,101.00,-0.21,0.05,7.37,0.21,1.62,0.11,2
44899,141866268,4996.00,100.00,-0.29,0.30,11.29,0.39,2.87,0.25,5
45119,141866084,4983.00,100.00,-0.38,0.05,7.54,0.26,0.48,0.05,1
45246,166975681,4793.00,96.00,-0.07,0.05,10.69,0.38,1.21,0.11,1
45269,255559873,4866.00,97.00,-0.31,0.19,11.20,0.33,1.30,0.10,5
45332,141909987,4852.00,129.00,-0.41,0.26,12.80,0.46,1.62,0.15,5
45368,141915322,4760.00,141.00,-0.11,0.33,11.48,0.40,1.71,0.16,5
45387,261396829,4930.00,99.00,-0.38,0.05,5.46,0.14,1.19,0.08,1
45616,167085827,4927.00,207.00,-0.10,0.49,9.67,0.43,2.51,0.29,5
45845,150361208,5016.00,100.00,-0.42,0.30,6.13,0.17,1.39,0.09,5
45847,150356347,4737.00,95.00,,,,,,,6
45892,255587723,4964.00,137.00,-0.20,0.22,11.07,0.31,2.39,0.18,5
45894,150391988,4534.00,91.00,,,,,,,6
45984,260507093,4526.00,91.00,,,,,,,6
45988,141942380,4814.00,96.00,-0.03,0.05,12.56,0.46,1.83,0.17,1
46012,141946633,4894.00,98.00,,,,,,,6
46069,150393390,4420.00,90.00,0.10,0.10,10.04,0.33,1.02,0.08,3
46099,150393140,5097.00,102.00,,,,,,,6
46116,167126852,4878.00,98.00,-0.32,0.10,10.41,0.28,1.02,0.06,2
46145,260542149,4645.00,93.00,,,,,,,6
46213,260542130,,,,,,,,,7
46261,141976775,4804.00,96.00,0.07,0.05,10.22,0.31,1.43,0.12,1
46262,261417886,4716.00,94.00,-0.34,0.05,8.18,0.21,1.06,0.07,2
46355,260605873,4690.00,94.00,-0.20,0.10,15.36,0.33,1.32,0.07,3
46367,150429787,4714.00,126.00,-0.00,0.31,11.03,0.33,1.28,0.10,5
46369,167166442,4881.00,98.00,,,,,,,6
46508,142015292,4578.00,92.00,0.20,0.25,11.79,0.38,1.25,0.10,5
46654,167203674,4730.00,95.00,-0.01,0.05,9.26,0.70,1.59,0.35,1
46696,260640311,5016.00,100.00,-0.45,0.10,9.91,0.34,1.99,0.17,4
46756,255632885,4914.00,98.00,,,,,,,6
46819,167245930,4913.00,110.00,-0.29,0.17,10.37,0.26,1.52,0.10,5
46917,260657021,4313.00,86.00,-0.01,0.15,21.10,0.57,1.54,0.11,5
46938,372849810,4252.00,88.00,-0.05,0.26,24.73,1.20,1.66,0.20,5
47001,255640115,4689.00,94.00,-0.32,0.05,17.64,1.12,1.32,0.20,2
47002,255640029,4785.00,96.00,-0.26,0.10,2.36,0.11,0.86,0.11,4
47067,142050046,4527.00,148.00,-0.38,0.34,22.27,2.17,1.33,0.37,5
47095,372850543,4351.00,87.00,0.51,0.05,19.32,0.77,1.14,0.11,5
47191,260659602,4798.00,96.00,,,,,,,6
47233,260710277,4768.00,126.00,-0.65,0.61,23.89,2.10,2.81,0.66,5
47234,260709282,5056.00,157.00,-0.41,0.23,12.84,0.49,1.90,0.20,5
47235,293223459,4682.00,94.00,0.02,0.19,11.16,0.33,1.19,0.09,5
47409,255701774,4891.00,98.00,,,,,,,6
47446,348839611,5209.00,104.00,-1.58,0.43,8.11,0.26,1.81,0.13,5
47447,293225791,4754.00,95.00,-0.08,0.20,10.95,0.28,1.25,0.08,5
47476,293272754,4921.00,118.00,-0.32,0.20,11.19,0.37,2.21,0.19,5
47502,348842808,4478.00,117.00,-0.19,0.28,20.67,0.64,1.74,0.13,5
47521,142052104,4678.00,94.00,-0.15,0.05,14.40,0.33,1.75,0.10,1
47566,348842703,4895.00,98.00,-0.27,0.17,10.79,0.40,1.75,0.18,5
47584,270474308,4754.00,121.00,-0.22,0.11,8.63,0.22,1.54,0.10,5
47603,293271686,5059.00,101.00,-0.20,0.35,3.95,0.11,1.34,0.09,5
47809,167337772,4984.00,100.00,-0.25,0.15,5.20,0.15,0.99,0.07,5
48137,167362465,4871.00,121.00,-0.29,0.17,10.88,0.37,1.13,0.10,5
48138,142104965,4787.00,123.00,0.00,0.25,6.07,0.19,1.31,0.10,5
48322,167368394,4768.00,118.00,-0.00,0.16,10.85,0.33,1.26,0.10,5
48359,375056683,4719.00,94.00,0.45,0.10,10.67,0.34,1.12,0.09,4
48406,142106096,4915.00,98.00,-0.29,0.05,11.18,0.51,1.60,0.19,1
48447,167419882,4768.00,95.00,0.09,0.25,11.31,0.26,1.80,0.11,5
48732,278824686,4965.00,99.00,-0.15,0.05,4.62,0.11,1.32,0.08,1
48764,278825844,5013.00,133.00,-0.66,0.34,7.30,0.25,1.51,0.13,5
48819,142110261,4900.00,110.00,-0.21,0.25,10.42,0.44,1.80,0.22,5
48973,142109251,5164.00,120.00,-0.28,0.12,9.25,0.40,2.58,0.30,5
49033,278865342,4638.00,93.00,-0.94,0.10,15.78,0.42,1.17,0.07,4
49075,278865412,5085.00,167.00,-0.48,0.22,11.10,0.56,2.40,0.30,5
49097,142109390,4892.00,98.00,0.03,0.05,2.94,0.10,0.99,0.10,1
49135,176935006,4484.00,90.00,0.14,0.10,10.58,0.23,1.10,0.06,4
49157,142108898,4912.00,161.00,-0.40,0.16,10.66,0.43,1.39,0.14,5
49265,278897480,4816.00,119.00,-0.20,0.21,11.87,0.46,1.48,0.15,5
49268,176876294,4660.00,93.00,0.10,0.10,11.41,0.24,1.51,0.08,3
49338,167549895,4742.00,95.00,,,,,,,6
49532,176953902,4421.00,108.00,-0.30,0.26,22.98,0.99,2.00,0.22,5
49631,167571698,4880.00,112.00,-0.31,0.33,10.72,0.40,1.50,0.15,5
49670,278957439,4496.00,90.00,-0.31,0.10,14.49,0.43,1.32,0.10,4
49690,167574883,4850.00,97.00,-0.60,0.24,9.46,0.33,1.16,0.10,5
49705,278960800,5224.00,104.00,,,,,,,6
49706,142147796,4793.00,96.00,-0.43,0.10,10.40,0.37,1.06,0.10,4
49854,176958889,5105.00,132.00,-0.57,0.24,10.31,0.39,2.42,0.23,5
49899,278988000,4756.00,104.00,-0.21,0.23,11.11,0.42,1.22,0.12,5
49923,278987272,5028.00,128.00,-0.42,0.18,10.38,0.28,1.84,0.13,5
49947,176873735,4934.00,99.00,-0.21,0.05,10.52,0.22,1.31,0.08,2
49965,278987334,4835.00,112.00,-0.37,0.30,10.97,0.30,1.23,0.08,5
50002,176960513,4444.00,89.00,,,,,,,6
50127,278991260,4771.00,102.00,-0.19,0.28,14.01,0.47,2.03,0.16,5
50159,364327988,4990.00,100.00,-0.30,0.20,10.49,0.33,2.04,0.18,5
50160,176981035,4628.00,100.00,0.02,0.21,11.15,0.45,1.15,0.13,5
50200,176980573,4440.00,89.00,-0.09,0.10,15.16,0.46,1.06,0.08,5
50417,176875517,4508.00,90.00,-0.28,0.10,17.46,0.67,1.76,0.17,4
50430,167656118,4769.00,120.00,-0.19,0.24,11.68,0.37,2.02,0.17,5
50475,177241155,4949.00,99.00,-0.25,0.10,4.39,0.12,1.23,0.09,4
50504,279054419,4826.00,146.00,-0.28,0.24,11.31,0.55,1.36,0.15,5
50655,279088861,5119.00,102.00,-0.20,0.12,11.92,0.78,2.66,0.42,5
50996,177023289,4885.00,110.00,-0.22,0.24,11.71,0.30,1.61,0.11,5
51211,177034802,4899.00,98.00,-0.16,0.05,10.61,0.23,1.29,0.07,2
51268,279215253,4758.00,95.00,0.10,0.20,7.09,0.19,1.29,0.08,5
51320,177255758,5223.00,229.00,-0.39,0.48,8.53,0.41,2.46,0.32,5
51493,177075195,4957.00,99.00,-0.40,0.15,9.79,0.29,1.83,0.15,5
51556,167720983,4608.00,92.00,-0.40,0.26,14.64,0.71,1.22,0.16,5
51660,167721564,4691.00,94.00,,,,,,,6
51801,177077420,4350.00,87.00,,,,,,,6
51906,177307478,4976.00,100.00,0.12,0.05,8.33,0.36,2.16,0.27,1
51907,177284864,4900.00,98.00,-0.29,0.25,7.35,0.25,2.13,0.18,5
51950,279250316,4762.00,112.00,-0.30,0.34,11.66,0.37,1.14,0.08,5
52097,279319721,4781.00,119.00,-0.30,0.20,11.22,0.45,1.32,0.13,5
52119,167751476,4620.00,116.00,-0.40,0.17,12.99,0.36,1.11,0.08,5
52121,280910395,5017.00,106.00,-0.48,0.20,9.92,0.26,0.92,0.06,5
52200,177287152,4868.00,97.00,-0.23,0.05,10.31,0.32,1.16,0.09,1
52251,279321827,4450.00,89.00,-0.19,0.21,18.93,1.57,0.94,0.22,5
52302,177113064,4303.00,86.00,-0.00,0.30,18.72,0.62,1.45,0.12,5
52418,177116244,4492.00,90.00,0.50,0.25,8.60,0.18,1.18,0.06,5
52603,279359927,4530.00,91.00,0.00,0.10,8.67,0.17,1.36,0.07,3
52626,177119085,5049.00,101.00,-0.48,0.25,9.50,0.71,0.79,0.18,5
52760,167797796,4866.00,117.00,-0.20,0.16,10.75,0.39,1.51,0.15,5
53103,167810743,4739.00,98.00,-0.09,0.15,11.44,0.35,1.25,0.10,5
53104,167810464,4973.00,99.00,-0.16,0.05,6.25,0.15,1.56,0.09,1
53280,167814274,4857.00,102.00,-0.52,0.16,9.48,0.31,1.28,0.10,5
53328,177385274,4859.00,97.00,-0.32,0.05,8.43,0.21,1.48,0.09,1
53498,279476086,5021.00,171.00,-0.67,0.25,8.21,0.33,2.15,0.22,5
53525,279481092,4708.00,94.00,-0.17,0.10,11.26,0.33,1.37,0.10,4
53583,177173234,5120.00,133.00,-0.40,0.15,10.43,0.39,2.63,0.24,5
53896,177174735,4816.00,99.00,-0.10,0.16,10.98,0.39,1.50,0.15,5
54120,277982674,4420.00,102.00,-0.30,0.17,15.21,0.72,0.80,0.09,5
54181,277982283,4959.00,99.00,,,,,,,6
54238,370236614,4845.00,97.00,-0.56,0.35,12.64,0.63,1.74,0.24,5
54268,177388502,4797.00,107.00,-0.10,0.20,11.01,0.24,1.44,0.09,5
54292,284194969,5134.00,119.00,-0.58,0.25,8.90,0.48,2.11,0.32,5
54344,370236307,4698.00,94.00,-0.19,0.26,16.91,0.78,1.77,0.22,5
54506,279615774,4983.00,100.00,-0.50,0.15,5.76,0.15,1.26,0.08,5
54559,388180971,5014.00,100.00,-0.33,0.05,8.13,0.21,0.62,0.04,1
55024,348993107,4865.00,105.00,-0.29,0.20,10.72,0.41,1.03,0.10,5
55025,271574801,4902.00,98.00,,,,,,,6
55048,293973678,4562.00,146.00,-0.40,0.23,19.99,3.01,1.57,0.67,5
55150,299942630,5123.00,127.00,-0.49,0.33,9.79,0.39,2.23,0.24,5
55151,299943748,4814.00,96.00,-0.01,0.05,12.02,0.25,1.78,0.10,2
55302,391904443,4769.00,137.00,-0.29,0.25,10.67,0.39,1.10,0.11,5
55527,349055036,,,,,,,,,7
55546,349057389,4789.00,96.00,,,,,,,6
55644,294151597,4587.00,92.00,,,,,,,6
55699,349059821,4924.00,98.00,-0.30,0.05,2.65,0.10,0.86,0.09,1
55865,300015239,4866.00,97.00,-0.01,0.05,10.81,0.34,1.66,0.13,2
55964,294159692,4941.00,99.00,-0.12,0.05,8.03,0.21,1.58,0.10,2
55965,349058825,4056.00,81.00,0.20,0.11,25.26,3.74,0.90,0.36,5
56240,300038390,4371.00,87.00,-0.28,0.26,18.68,1.55,0.86,0.19,5
56266,349097708,4321.00,98.00,-0.09,0.20,18.65,1.19,0.92,0.15,5
56268,300039874,5104.00,102.00,-0.58,0.20,10.18,0.49,2.94,0.35,5
56320,349096590,5058.00,115.00,-0.61,0.55,12.84,0.56,2.10,0.22,5
56321,358177998,4850.00,102.00,-0.21,0.20,10.20,0.31,0.98,0.08,5
56440,349095628,5007.00,151.00,-0.57,0.55,9.00,0.32,2.17,0.19,5
56478,300039724,4897.00,98.00,-0.15,0.05,11.81,0.25,1.57,0.08,2
56479,300085625,4751.00,95.00,0.14,0.05,3.07,0.12,0.93,0.10,1
56559,349155219,4801.00,123.00,-0.19,0.29,11.44,0.42,1.15,0.10,5
56562,391927597,4729.00,161.00,-0.01,0.30,9.09,0.36,1.30,0.13,5
56708,391927220,5009.00,141.00,-0.38,0.19,10.81,0.50,1.29,0.14,5
57020,300140108,4449.00,108.00,-0.37,0.27,23.76,1.28,1.83,0.26,5
57097,294330174,4758.00,113.00,-0.11,0.25,11.05,0.30,1.38,0.10,5
57127,391946903,4964.00,99.00,-0.14,0.05,10.76,0.25,2.18,0.12,1
57198,294396753,4995.00,100.00,-0.39,0.21,10.47,0.49,2.70,0.30,5
57260,349196480,4786.00,100.00,-0.11,0.15,10.19,0.30,1.04,0.08,5
57358,294398037,4716.00,175.00,-0.21,0.20,10.64,0.44,1.43,0.15,5
57490,271596781,4874.00,97.00,-0.00,0.05,9.99,0.30,1.96,0.17,1
57622,287326898,4519.00,90.00,-1.37,0.10,2.43,0.18,0.62,0.12,4
57696,262499166,4892.00,203.00,-0.32,0.24,8.73,0.46,1.11,0.14,5
57999,349311517,4626.00,172.00,-0.66,0.26,27.46,1.18,2.30,0.23,5
58000,271597672,4396.00,88.00,-0.18,0.26,21.26,0.67,1.77,0.15,5
58045,300241371,4797.00,112.00,-0.08,0.19,11.76,0.71,1.62,0.28,5
58141,300240093,5056.00,101.00,,,,,,,6
58311,349411267,4650.00,139.00,-0.68,0.32,16.56,2.27,1.81,0.70,5
58333,271695092,4755.00,110.00,-0.08,0.16,11.03,0.41,1.46,0.15,5
58380,271695607,4858.00,97.00,-0.55,0.10,10.42,0.35,1.45,0.14,4
58449,271642609,4917.00,98.00,-0.29,0.16,6.39,0.16,1.32,0.08,5
58518,339729728,5230.00,105.00,,,,,,,6
58543,271642892,4814.00,117.00,-0.10,0.20,10.66,0.28,1.73,0.13,5
58621,300289543,5204.00,104.00,-0.40,0.15,7.88,0.22,1.85,0.13,5
58659,271697103,,,,,,,,,7
58774,349413521,5172.00,103.00,,,,,,,6
58776,271693788,4682.00,109.00,-0.29,0.25,12.30,0.39,1.06,0.09,5
58942,349479546,4590.00,109.00,0.09,0.30,12.93,0.50,1.20,0.12,5
58964,300326045,4749.00,95.00,-0.36,0.10,7.67,0.16,1.42,0.08,4
59239,300328258,4710.00,110.00,0.00,0.10,10.67,0.33,1.16,0.09,3
59240,271698336,4828.00,97.00,-0.85,0.10,9.61,0.33,0.88,0.08,4
59553,271699178,4431.00,89.00,-0.53,0.30,24.92,0.89,1.76,0.17,5
59579,339862340,4998.00,192.00,-0.30,0.35,9.95,0.51,2.08,0.26,5
59663,300384180,4633.00,109.00,-0.10,0.15,10.19,0.34,1.06,0.09,5
59681,271796704,5012.00,100.00,,,,,,,6
59719,300444376,5067.00,101.00,-0.05,0.05,2.93,0.11,1.19,0.12,1
59760,349575695,4440.00,134.00,-0.07,0.20,15.10,0.55,1.03,0.10,5
60037,349645236,4757.00,95.00,,,,,,,6
60039,271727336,4694.00,94.00,-0.08,0.15,10.90,0.28,1.04,0.07,5
60132,300448273,5028.00,144.00,-0.41,0.19,11.93,0.47,2.13,0.22,5
60151,300448730,5046.00,101.00,,,,,,,6
60332,271809381,4825.00,97.00,-0.49,0.10,11.78,0.32,1.16,0.08,4
60377,300511518,4955.00,133.00,-0.30,0.26,11.44,0.45,2.54,0.27,5
60378,271799480,4695.00,113.00,0.01,0.20,10.97,0.35,1.32,0.12,5
60483,300515532,5178.00,104.00,,,,,,,6
60484,271806040,4875.00,163.00,-0.19,0.27,12.14,0.41,1.90,0.16,5
60499,340006114,4933.00,127.00,-0.30,0.21,12.57,0.56,2.60,0.32,5
60609,349764837,4722.00,126.00,-0.20,0.35,13.47,0.69,2.14,0.31,5
60632,271808029,5087.00,102.00,,,,,,,6
60650,300561691,4766.00,111.00,-0.08,0.20,11.39,0.33,1.22,0.09,5
60736,300560731,5043.00,101.00,-0.49,0.21,9.59,0.26,1.87,0.13,5
60798,300561030,4969.00,99.00,,,,,,,6
61196,340174734,5058.00,110.00,-0.27,0.22,3.96,0.12,1.37,0.11,5
61268,271890012,4813.00,139.00,-0.07,0.27,9.90,0.34,1.53,0.13,5
61311,349831622,4987.00,181.00,-0.51,0.25,10.07,0.65,1.85,0.32,5
61315,271888284,4876.00,117.00,-0.56,0.40,11.77,0.44,1.30,0.12,5
61742,453095202,4940.00,122.00,-0.40,0.39,7.74,0.28,1.29,0.11,5
61882,364266724,4827.00,111.00,-0.22,0.21,10.71,0.38,1.33,0.12,5
61904,453097231,5102.00,102.00,0.08,0.05,10.21,0.25,2.62,0.18,2
62013,271903890,4887.00,131.00,-0.31,0.15,10.60,0.37,1.65,0.15,5
62115,349973705,5187.00,104.00,,0.10,,,,,2
62138,349972681,4334.00,88.00,0.01,0.20,16.00,0.46,1.12,0.08,5
62281,350028284,4914.00,99.00,-0.20,0.29,4.77,0.13,1.31,0.08,5
62401,350091954,4714.00,94.00,-0.51,0.10,9.85,0.29,0.97,0.08,4
62646,271999492,4745.00,95.00,-0.78,0.21,14.09,0.39,1.99,0.14,5
62760,300740574,5130.00,160.00,-0.52,0.36,8.29,0.38,2.14,0.24,5
62920,272085867,4647.00,93.00,-0.44,0.10,8.90,0.18,1.18,0.07,4
63121,272004310,5118.00,102.00,-0.75,0.10,5.44,0.15,1.51,0.10,4
63295,272086938,4786.00,96.00,-0.16,0.05,11.03,0.20,1.12,0.05,2
63365,262609422,4796.00,107.00,-0.19,0.17,10.79,0.33,1.37,0.11,5
63407,272003042,4810.00,96.00,-0.41,0.10,10.10,0.37,1.28,0.11,4
63430,272003288,5002.00,100.00,-0.41,0.10,9.55,0.25,2.29,0.16,4
63469,262609473,4472.00,89.00,-0.20,0.32,19.83,1.14,1.87,0.26,5
63513,453102450,5175.00,104.00,,,,,,,6
63566,272088627,5253.00,105.00,,,,,,,6
63644,262576911,5050.00,101.00,-0.40,0.30,5.00,0.14,1.35,0.09,5
64370,300867077,5061.00,133.00,-0.47,0.22,10.69,0.38,2.43,0.22,5
64444,278408360,4966.00,118.00,-0.39,0.23,10.09,0.32,1.88,0.15,5
64663,300869014,4783.00,120.00,-0.19,0.19,10.68,0.30,1.35,0.10,5
65117,382572277,4890.00,135.00,-0.28,0.20,11.51,0.49,1.44,0.14,5
65191,382579369,5001.00,117.00,-0.10,0.35,3.45,0.17,1.01,0.14,5
65238,300969869,4843.00,108.00,-0.18,0.19,11.72,0.40,2.11,0.20,5
65692,306506851,4717.00,94.00,,,,,,,6
65909,306512266,4689.00,101.00,-0.20,0.20,8.67,0.18,1.49,0.08,5
66008,372909473,4788.00,100.00,-0.20,0.20,11.56,0.44,1.57,0.15,5
66043,306578167,4379.00,88.00,0.10,0.05,14.87,0.46,1.14,0.09,5
66044,272321885,4871.00,124.00,-0.28,0.25,11.65,0.45,1.89,0.20,5
67279,306670696,4730.00,113.00,-0.21,0.30,12.56,0.35,1.71,0.12,5
67990,308616873,4925.00,98.00,-0.05,0.05,11.29,0.24,2.12,0.12,2
68139,306777977,4718.00,94.00,-0.10,0.26,9.11,0.24,1.23,0.08,5
68279,308745715,4984.00,104.00,-0.33,0.16,10.55,0.74,2.30,0.44,5
68635,308752176,4927.00,113.00,-0.32,0.20,11.25,0.29,1.35,0.09,5
68636,272548575,4985.00,116.00,0.03,0.20,2.69,0.11,1.09,0.12,5
68768,287351249,4920.00,156.00,-0.31,0.23,10.59,0.34,1.79,0.15,5
68928,308924569,4674.00,150.00,-0.09,0.20,9.70,0.38,0.89,0.10,5
69070,287349212,4708.00,128.00,-0.21,0.24,10.04,0.39,1.44,0.15,5
69747,309143317,5076.00,178.00,-0.41,0.26,12.61,0.63,2.65,0.34,5
70294,309295522,4303.00,89.00,-0.00,0.25,19.08,0.56,1.53,0.11,5
70349,307161242,5040.00,165.00,-0.48,0.24,10.69,0.44,2.22,0.22,5
70430,309400779,4867.00,124.00,-0.29,0.19,11.07,0.33,1.37,0.11,5
70514,309401053,4610.00,92.00,0.10,0.10,15.17,0.47,1.96,0.14,3
70515,307163632,4653.00,100.00,0.01,0.25,8.73,0.27,1.13,0.09,5
71007,307289101,4524.00,95.00,-0.29,0.34,20.01,0.88,2.02,0.23,5
71242,307363071,5137.00,103.00,,,,,,,6
71760,307441274,4984.00,100.00,-0.40,0.20,5.69,0.17,1.11,0.08,5
72050,307495273,4334.00,87.00,-0.28,0.10,30.60,1.86,2.19,0.34,4
73067,307780535,4739.00,95.00,-0.20,0.10,10.77,0.67,1.74,0.31,4
73406,307785591,4783.00,105.00,-0.11,0.20,11.14,0.35,1.30,0.10,5
126892,367614931,4910.00,98.00,-0.30,0.16,11.37,0.27,1.53,0.09,5
127661,166178050,4270.00,85.00,0.50,0.05,16.29,0.78,1.22,0.16,5
127758,233176133,4857.00,147.00,-0.22,0.31,10.41,0.39,1.45,0.14,5
128546,233180157,4990.00,100.00,-0.07,0.06,11.85,0.38,2.31,0.21,5
128940,156494115,4828.00,138.00,0.00,0.26,8.99,0.32,0.88,0.09,5
129023,156493972,4842.00,97.00,-0.32,0.30,11.46,0.33,1.39,0.10,5
130581,219007842,4702.00,124.00,-0.37,0.21,14.42,0.51,1.35,0.12,5
130785,156513162,4768.00,95.00,,,,,,,6
130983,159213398,5007.00,104.00,-0.48,0.15,10.20,0.34,1.30,0.10,5
131085,219011431,4825.00,110.00,-0.58,0.21,8.78,0.35,1.24,0.13,5
131567,219013284,4883.00,98.00,-0.30,0.18,11.19,0.36,1.36,0.12,5
131649,219012849,5101.00,141.00,-0.28,0.19,9.08,0.38,1.97,0.20,5
132274,219016855,4479.00,90.00,,,,,,,6
132388,219017367,4965.00,124.00,-0.32,0.20,11.15,0.31,1.76,0.13,5
132464,219018004,4795.00,96.00,,,,,,,6
132523,219018859,4751.00,128.00,-0.08,0.20,10.60,0.33,1.65,0.14,5
132698,288185404,4877.00,98.00,0.14,0.10,4.94,0.12,1.31,0.08,4
132750,288185546,4952.00,112.00,-0.29,0.20,10.73,0.26,2.18,0.14,5
132751,257003576,4676.00,94.00,-0.21,0.26,12.80,0.42,1.03,0.09,5
133086,257005016,4890.00,110.00,-0.20,0.10,10.66,0.27,1.51,0.09,3
133229,282925184,4910.00,120.00,-0.40,0.10,10.48,0.33,1.01,0.08,3
133328,233187267,4485.00,90.00,0.22,0.34,18.87,0.62,1.82,0.15,5
133703,233188426,4708.00,94.00,-0.07,0.21,9.05,0.23,1.18,0.08,5
133839,233189161,4878.00,101.00,-0.20,0.19,10.38,0.26,1.12,0.07,5
134350,233190951,4938.00,99.00,-0.40,0.15,6.79,0.20,1.28,0.10,5
134492,328935522,5025.00,100.00,-0.30,0.15,4.90,0.14,1.09,0.07,5
134644,257024930,5049.00,101.00,-0.31,0.20,4.19,0.31,1.30,0.29,5
134645,282925497,4600.00,110.00,-0.10,0.10,10.58,0.39,1.29,0.13,3
134749,257024870,5031.00,103.00,-0.40,0.19,11.16,0.30,1.37,0.09,5
134851,202427932,4629.00,93.00,0.50,0.05,14.36,0.45,1.50,0.12,5
134879,160082473,4443.00,89.00,0.10,0.29,14.96,0.53,1.10,0.10,5
135280,160081700,4986.00,206.00,-0.01,0.44,9.26,0.34,2.55,0.25,5
135573,1102670625,4688.00,109.00,-0.58,0.25,16.22,1.02,1.35,0.22,5
135573,159240585,4688.00,109.00,-0.58,0.25,16.30,1.11,1.38,0.25,5
135594,232540419,4688.00,94.00,,,,,,,6
135854,232542157,4759.00,115.00,-0.00,0.20,12.84,0.42,1.94,0.18,5
136095,257081647,4981.00,144.00,-0.40,0.20,10.79,0.32,1.15,0.09,5
136493,230060467,4965.00,147.00,-0.41,0.29,11.77,0.64,1.85,0.28,5
136919,219730823,4746.00,95.00,-0.18,0.05,7.39,0.17,1.31,0.08,2
137070,230064070,5104.00,103.00,-0.21,0.28,8.96,0.29,1.50,0.12,5
137292,219731897,4698.00,94.00,,,,,,,6
137443,202505374,4293.00,86.00,0.14,0.05,16.91,0.73,1.22,0.13,1
137491,202505342,4739.00,95.00,-0.10,0.16,10.41,0.40,1.23,0.13,5
137971,219734214,4721.00,94.00,,,,,,,6
138116,334636183,4809.00,115.00,-0.29,0.39,9.24,0.31,1.30,0.10,5
138132,462554683,4879.00,98.00,-0.09,0.20,6.29,0.18,1.16,0.08,5
138230,270494569,5055.00,101.00,0.07,0.05,3.02,0.11,1.18,0.13,1
138301,334636826,4795.00,96.00,-0.19,0.16,10.65,0.39,0.97,0.09,5
138321,159312159,4824.00,96.00,-0.00,0.15,5.28,0.16,1.07,0.08,5
138663,270492001,4367.00,87.00,0.51,0.07,15.99,0.58,1.53,0.14,5
138733,458477358,4667.00,131.00,0.49,0.43,10.26,0.35,1.08,0.09,5
138852,202511282,4905.00,98.00,-0.21,0.05,10.45,0.34,1.15,0.09,1
139115,270492862,4559.00,100.00,0.21,0.30,12.40,0.50,1.13,0.11,5
139404,159331178,4728.00,95.00,-0.08,0.16,11.14,0.31,1.30,0.09,5
139703,198314359,4993.00,100.00,-0.38,0.16,10.17,0.29,1.02,0.08,5
139936,272670846,4954.00,99.00,-0.42,0.15,7.08,0.18,1.65,0.11,5
140099,159333873,4642.00,93.00,,,,,,,6
140791,458484238,4594.00,92.00,-0.02,0.25,10.13,0.22,1.38,0.08,5
141218,159335944,4938.00,104.00,-0.39,0.19,9.85,0.27,2.15,0.15,5
141264,272746493,4864.00,110.00,-0.22,0.17,10.61,0.36,1.24,0.11,5
141323,272746682,4706.00,94.00,,,,,,,6
141346,202353057,4803.00,96.00,-0.40,0.29,8.65,0.24,1.23,0.08,5
141790,159336435,4861.00,132.00,-0.18,0.30,12.68,0.58,1.65,0.21,5
142005,160439176,4975.00,99.00,-0.39,0.20,10.44,0.33,1.96,0.15,5
142194,198554264,,,,,,,,,7
142612,198555242,4567.00,95.00,0.01,0.16,9.20,0.24,1.16,0.08,5
142961,198558443,5099.00,102.00,,,,,,,6
143641,160490942,4882.00,98.00,-0.30,0.16,7.00,0.21,1.53,0.12,5
143803,160490188,5248.00,105.00,-0.60,0.21,10.40,0.43,3.57,0.38,5
143835,159397498,5032.00,143.00,-0.29,0.24,13.88,0.51,2.51,0.23,5
143872,161825202,4761.00,145.00,-0.08,0.31,9.54,0.46,1.22,0.16,5
144013,199523809,4784.00,132.00,-0.50,0.28,13.15,0.81,1.70,0.29,5
144108,199524841,4850.00,99.00,-0.11,0.25,12.17,0.39,2.44,0.21,5
144541,199548701,4934.00,148.00,-0.42,0.21,10.24,0.38,0.99,0.10,5
144654,161826896,4942.00,99.00,0.11,0.05,8.91,0.17,2.06,0.11,1
144758,160520074,4889.00,102.00,-0.29,0.20,10.96,0.36,1.56,0.12,5
144977,298263660,4684.00,164.00,-0.10,0.17,9.87,0.33,0.85,0.08,5
145222,237103733,4748.00,118.00,-0.10,0.34,12.22,0.45,1.59,0.16,5
145310,199573024,4521.00,90.00,,,,,,,6
145369,237104454,4900.00,114.00,-0.21,0.26,10.89,0.31,2.25,0.18,5
145691,219739937,4796.00,96.00,-0.23,0.15,10.25,0.29,0.99,0.08,5
145742,159417834,4743.00,95.00,,0.10,,,,,2
146603,230070344,4867.00,97.00,-0.21,0.10,11.21,0.33,1.16,0.09,4
146637,159418387,5312.00,176.00,-0.48,0.22,12.03,0.70,2.32,0.30,5
146657,207431223,4495.00,90.00,0.10,0.35,14.24,0.39,1.24,0.09,5
146928,198162960,5050.00,101.00,-0.29,0.15,5.29,0.13,1.59,0.10,5
146988,230072963,4564.00,91.00,,,,,,,6
146989,198161444,4897.00,98.00,-0.28,0.24,10.41,0.28,2.00,0.14,5
147023,198161797,4819.00,96.00,,,,,,,6
147093,198163268,4741.00,95.00,-0.10,0.21,11.72,0.35,1.76,0.14,5
147202,230072173,4811.00,112.00,-0.10,0.19,10.86,0.34,1.53,0.13,5
147203,198177075,4717.00,94.00,0.00,0.19,10.50,0.27,1.02,0.07,5
147407,198179478,4755.00,95.00,-0.10,0.19,10.81,0.34,1.56,0.12,5
147607,198180853,5200.00,118.00,-0.38,0.15,8.68,0.29,2.39,0.21,5
147638,198181431,4725.00,95.00,-0.08,0.15,10.46,0.29,1.09,0.08,5
147662,230076586,4429.00,89.00,,,,,,,6
147764,207441662,4877.00,98.00,-0.21,0.17,10.85,0.44,1.72,0.20,5
148293,230080609,4643.00,93.00,0.14,0.10,12.58,0.40,1.71,0.15,2
148344,230080318,4781.00,128.00,-0.38,0.26,11.15,0.34,1.40,0.11,5
148362,198186255,4919.00,120.00,-0.30,0.19,11.32,0.46,1.55,0.15,5
148363,198186501,4599.00,144.00,-0.28,0.21,17.47,0.59,1.48,0.13,5
148374,198187937,4973.00,99.00,0.00,0.08,12.37,0.52,2.62,0.29,2
148387,198187877,5019.00,100.00,-0.08,0.08,10.46,0.28,2.38,0.17,2
148727,230084337,4749.00,110.00,-0.09,0.25,10.97,0.39,1.93,0.18,5
148978,207497592,4793.00,103.00,-0.11,0.17,10.35,0.29,1.05,0.07,5
149007,207498027,4848.00,112.00,-0.19,0.19,11.13,0.32,1.30,0.10,5
149473,198208765,4808.00,104.00,-0.09,0.16,10.38,0.27,1.46,0.10,5
149502,159501366,5016.00,110.00,-0.48,0.11,9.30,0.55,1.90,0.31,5
149575,198210171,4946.00,99.00,-0.20,0.20,5.32,0.14,1.31,0.08,5
149682,233006218,4580.00,107.00,-0.30,0.54,15.74,0.73,1.15,0.14,5
149819,198212002,5035.00,160.00,-0.68,0.21,9.54,0.39,1.65,0.17,5
149843,298266150,4884.00,121.00,-0.21,0.25,10.89,0.31,1.82,0.14,5
149906,198211848,4416.00,100.00,-0.19,0.21,20.38,0.87,1.54,0.17,5
149955,198213983,5136.00,116.00,-0.57,0.23,8.88,0.40,2.09,0.25,5
150010,233008631,4307.00,86.00,0.05,0.10,19.47,0.83,1.35,0.15,4
150076,198235910,4512.00,91.00,0.21,0.15,9.16,0.21,1.19,0.07,5
150099,198235743,5059.00,224.00,-0.11,0.41,8.74,0.34,2.27,0.23,5
150115,230111524,5056.00,119.00,-0.24,0.32,3.30,0.15,1.06,0.14,5
150171,198235980,4740.00,100.00,-0.10,0.20,11.06,0.28,1.24,0.08,5
150275,233007430,4667.00,120.00,-0.50,0.10,10.17,0.26,1.00,0.07,2
150360,199612923,4613.00,92.00,,,,,,,6
150747,233496228,5126.00,141.00,-0.40,0.26,12.02,0.46,2.78,0.27,5
150870,230117717,5122.00,102.00,-0.40,0.24,9.94,0.32,2.18,0.17,5
150888,199631856,4797.00,145.00,-0.29,0.43,8.46,0.36,1.11,0.11,5
151186,230122615,4908.00,106.00,-0.31,0.21,10.00,0.30,1.94,0.16,5
151286,230120930,5008.00,150.00,-0.29,0.25,12.44,0.41,2.01,0.17,5
151425,462614395,4340.00,87.00,-0.15,0.25,22.23,1.40,1.25,0.21,5
151623,367737522,4695.00,94.00,0.01,0.21,11.07,0.30,1.30,0.09,5
151668,462616825,4478.00,125.00,-0.09,0.46,19.39,0.67,2.13,0.19,5
151698,233497776,4669.00,93.00,,,,,,,6
151837,298290674,4250.00,85.00,0.11,0.10,16.03,0.52,1.13,0.09,4
152084,199665425,5099.00,102.00,0.08,0.05,11.11,0.38,2.21,0.21,1
152084,1271091574,4994.00,100.00,-0.18,0.16,12.11,2.61,3.21,1.90,5
152205,230128376,5088.00,102.00,-0.59,0.22,5.06,0.19,1.41,0.14,5
152274,199666243,4895.00,123.00,-0.28,0.22,11.91,0.60,1.95,0.27,5
152376,230129924,4792.00,112.00,-0.09,0.16,10.32,0.32,1.15,0.09,5
152644,230133081,4889.00,98.00,,,,,,,6
152745,328999894,4918.00,108.00,-0.30,0.16,10.95,0.30,1.31,0.09,5
152773,199686050,5130.00,145.00,-0.88,0.75,7.62,0.31,1.48,0.14,5
152810,233503518,4871.00,177.00,-0.20,0.47,10.75,0.42,1.51,0.15,5
152859,287138322,4714.00,94.00,,,,,,,6
152894,230133968,4817.00,104.00,-0.11,0.18,10.72,0.28,1.04,0.07,5
152925,334799128,4809.00,110.00,-0.10,0.20,12.37,0.39,1.51,0.12,5
153165,230137336,4902.00,98.00,,,,,,,6
153237,199711320,4747.00,95.00,,,,,,,6
153265,287150305,5177.00,104.00,,,,,,,6
153449,199714470,4471.00,89.00,,,,,,,6
153622,229675265,5145.00,134.00,-0.37,0.21,10.08,0.80,2.67,0.60,5
153623,311235499,4550.00,91.00,0.50,0.05,12.31,0.38,1.30,0.11,5
153956,224598071,4636.00,109.00,0.19,0.07,11.09,0.63,1.35,0.23,2
153988,219428641,5043.00,101.00,,,,,,,6
154063,224600537,5097.00,153.00,-0.27,0.40,9.03,0.35,2.28,0.24,5
154209,224601357,4924.00,122.00,-0.29,0.21,10.28,0.40,0.95,0.10,5
154224,274600320,4911.00,153.00,-0.42,0.25,10.11,0.45,1.18,0.13,5
154299,224603162,4748.00,95.00,0.00,0.16,10.89,0.30,1.43,0.11,5
154319,356735065,6311.00,126.00,0.18,0.05,3.99,0.13,1.69,0.18,5
154391,424731682,4966.00,99.00,,,,,,,6
154527,235714240,4849.00,97.00,,,,,,,6
154633,459978312,4886.00,120.00,0.18,0.10,8.90,0.29,2.42,0.19,2
154859,459981005,4838.00,106.00,-0.18,0.20,10.72,0.38,0.87,0.08,5
154904,198356414,4701.00,131.00,0.01,0.31,12.27,0.40,1.53,0.13,5
154941,459983512,4837.00,105.00,-0.19,0.18,11.24,0.33,1.19,0.09,5
155000,198357890,4460.00,110.00,-0.29,0.39,19.59,1.07,0.94,0.13,5
155023,219847327,4758.00,95.00,-0.17,0.34,9.94,0.27,1.36,0.09,5
155057,219847282,4904.00,125.00,-0.31,0.21,12.04,0.52,2.25,0.27,5
155058,459984042,4870.00,109.00,-0.21,0.16,10.98,0.58,1.45,0.21,5
155089,219847341,5061.00,101.00,-0.51,0.19,9.48,0.22,1.76,0.11,5
155153,235715094,5110.00,102.00,,,,,,,6
155207,459984491,4741.00,96.00,-0.01,0.15,11.46,0.30,1.52,0.10,5
155304,459985835,5326.00,132.00,-0.58,0.19,14.16,0.80,3.31,0.45,5
155327,441724845,4802.00,111.00,-0.20,0.44,8.96,0.28,1.48,0.12,5
155343,198362724,4633.00,93.00,,,,,,,6
156011,441728870,4787.00,101.00,-0.08,0.22,10.95,0.36,1.59,0.14,5
156109,441727645,4810.00,96.00,-0.18,0.16,10.97,0.35,1.07,0.09,5
156481,188624586,5009.00,159.00,-0.29,0.25,13.08,0.70,3.03,0.42,5
156946,219865178,4186.00,84.00,0.10,0.20,24.33,1.18,1.38,0.18,5
156947,232614964,4655.00,93.00,-0.02,0.05,12.32,0.49,1.09,0.10,2
156984,198413844,4497.00,164.00,-0.00,0.44,14.54,0.71,1.17,0.14,5
156984,1271052056,4497.00,164.00,-0.00,0.44,13.65,0.67,0.98,0.12,5
157602,441737206,4939.00,99.00,-0.01,0.16,11.87,0.33,2.47,0.19,5
157663,441738410,4849.00,117.00,-0.20,0.24,10.00,0.26,1.71,0.12,5
157877,233681034,4902.00,114.00,-0.28,0.20,10.24,0.33,1.48,0.14,5
157892,219873138,4652.00,93.00,0.07,0.05,12.09,0.32,1.81,0.13,1
158147,233683616,4388.00,120.00,-0.12,0.05,17.54,0.47,1.77,0.13,2
158569,198456158,4767.00,96.00,-0.38,0.43,16.86,3.06,1.85,0.98,5
158832,441763875,4809.00,96.00,-0.48,0.40,12.71,0.45,1.31,0.12,5
158933,198479552,4808.00,96.00,,,,,,,6
159203,188819947,4836.00,123.00,-0.49,0.41,17.45,1.18,2.30,0.41,5
159218,441766928,5058.00,174.00,-0.40,0.25,10.42,0.57,1.06,0.17,5
159266,229676545,4686.00,94.00,0.00,0.10,8.49,0.22,1.10,0.07,5
159465,229686605,4823.00,174.00,-0.09,0.38,6.76,0.28,1.28,0.13,5
159606,441765527,4892.00,98.00,-0.30,0.17,10.48,0.28,1.19,0.08,5
159640,219764147,4722.00,139.00,0.01,0.36,11.15,0.38,1.52,0.13,5
159870,423024785,5249.00,105.00,-0.15,0.05,12.20,0.50,2.34,0.26,2
159966,219895046,4652.00,93.00,-0.16,0.05,10.42,0.29,1.00,0.07,2
160053,219773665,4941.00,114.00,-0.39,0.19,10.39,0.30,1.00,0.08,5
160289,219899028,4887.00,198.00,-0.19,0.28,11.55,0.38,1.72,0.15,5
160361,219777669,4347.00,87.00,0.09,0.20,17.07,0.68,1.02,0.11,5
160383,329249647,4908.00,121.00,-0.29,0.20,10.43,0.27,1.26,0.09,5
160450,219899885,4823.00,96.00,-0.20,0.08,10.25,0.37,1.03,0.11,2
160605,219900083,4936.00,99.00,-0.50,0.26,6.47,0.17,1.41,0.09,5
160657,219786189,4652.00,131.00,0.21,0.30,12.02,0.32,1.82,0.13,5
160723,219900218,4836.00,120.00,-0.19,0.10,10.65,0.52,1.39,0.19,2
160802,288301192,4809.00,96.00,-0.04,0.05,4.97,0.13,1.07,0.07,1
161014,219790193,5016.00,100.00,-0.38,0.16,9.15,0.24,1.56,0.11,5
161015,320526285,4955.00,173.00,-0.21,0.25,10.10,0.44,1.42,0.15,5
161052,219791466,5021.00,100.00,,,,,,,6
161053,320525533,4853.00,97.00,0.00,0.10,4.81,0.12,1.19,0.07,5
161162,165498199,4910.00,98.00,-0.40,0.14,14.78,0.60,2.67,0.27,5
161178,441797545,4808.00,96.00,-0.15,0.07,10.43,0.34,1.23,0.09,2
161400,219798223,4786.00,96.00,-0.37,0.40,13.68,0.99,1.99,0.42,5
161477,233199758,4671.00,188.00,0.11,0.34,12.42,0.54,2.05,0.23,5
161500,219795945,4828.00,97.00,-0.20,0.13,7.11,0.18,1.26,0.08,5
161501,165500287,4961.00,121.00,-0.32,0.20,10.20,0.26,1.69,0.11,5
161795,441799729,4759.00,97.00,-0.00,0.19,10.76,0.28,1.15,0.08,5
161937,233203584,4812.00,122.00,-0.12,0.20,11.35,0.31,1.60,0.12,5
162317,165551345,4668.00,119.00,-0.10,0.15,9.58,0.31,1.36,0.12,5
162363,165551126,4662.00,94.00,-0.10,0.11,9.34,0.34,1.12,0.11,5
162465,441803490,4858.00,115.00,-0.18,0.16,10.20,0.30,1.18,0.09,5
162621,332504341,4975.00,120.00,-0.31,0.17,10.75,0.29,1.44,0.10,5
162642,441805606,4450.00,151.00,-0.20,0.25,20.22,0.88,1.54,0.18,5
163127,441812100,4782.00,104.00,-0.38,0.44,14.37,0.56,1.55,0.15,5
163465,233235802,4494.00,150.00,-0.30,0.38,17.80,0.62,1.73,0.16,5
163587,232617075,5123.00,140.00,-0.50,0.14,10.11,0.62,2.25,0.38,5
163588,232621005,4488.00,90.00,-0.01,0.10,11.01,0.26,1.29,0.08,2
163787,357498029,4754.00,110.00,-0.09,0.20,10.45,0.39,1.06,0.11,5
163964,233048527,4549.00,119.00,-0.30,0.22,19.71,0.55,1.75,0.14,5
164180,329289440,4676.00,105.00,0.09,0.25,10.73,0.39,1.33,0.13,5
164345,232634867,4079.00,82.00,0.19,0.05,28.33,6.91,1.88,1.26,1
164373,219090547,4510.00,99.00,-0.10,0.34,18.00,0.86,1.63,0.20,5
164446,219090696,5017.00,121.00,-0.33,0.21,12.56,0.47,2.96,0.26,5
164462,356785166,4515.00,94.00,-0.34,0.24,22.26,1.23,1.47,0.22,5
164552,233054492,4588.00,114.00,0.10,0.15,10.56,0.35,0.93,0.07,5
164807,237116035,4257.00,111.00,-0.30,0.24,33.57,3.12,1.73,0.42,5
164985,357595868,4945.00,153.00,-0.04,0.40,4.62,0.18,1.38,0.13,5
164986,329351044,4810.00,142.00,-0.18,0.24,10.35,0.39,1.43,0.15,5
165007,357527284,4797.00,96.00,-0.48,0.25,11.15,0.66,1.14,0.19,5
165168,471012002,4644.00,93.00,0.49,0.40,10.85,0.27,1.52,0.10,5
165168,1551557658,4644.00,93.00,0.49,0.40,11.20,0.45,1.69,0.19,5
165169,353807829,4704.00,94.00,0.50,0.34,9.74,0.27,0.99,0.07,5
165500,219100341,4598.00,92.00,-0.14,0.05,11.39,0.39,1.07,0.10,1
165906,233070000,4479.00,99.00,-0.32,0.21,16.60,0.63,1.56,0.16,5
165907,424387147,4558.00,91.00,-0.01,0.21,14.39,0.58,1.38,0.15,5
166091,233073991,4265.00,85.00,0.50,0.05,22.54,1.11,1.72,0.22,5
166155,353877355,4479.00,90.00,,,,,,,6
166380,233077997,4885.00,98.00,-0.40,0.35,7.21,0.20,1.40,0.09,5
166381,298553073,4807.00,102.00,-0.19,0.21,10.61,0.28,1.52,0.10,5
166478,233078994,4916.00,168.00,-0.30,0.25,11.14,0.42,1.38,0.14,5
166578,233080908,4859.00,120.00,-0.62,0.10,10.34,0.60,0.95,0.13,2
166779,233084832,4347.00,87.00,,,,,,,6
166974,219115430,5040.00,101.00,-0.47,0.16,10.66,0.35,2.01,0.18,5
167027,353989770,4281.00,86.00,0.50,0.28,23.78,1.14,1.47,0.18,5
167042,353988778,4941.00,99.00,0.04,0.05,4.54,0.24,1.55,0.24,1
167080,288429972,4678.00,94.00,-0.10,0.15,8.39,0.18,1.44,0.08,5
167302,219114963,4992.00,100.00,-0.50,0.18,5.92,0.18,1.30,0.10,5
167347,233092976,5051.00,101.00,-0.31,0.26,9.60,0.21,2.11,0.12,5
167470,233091146,4945.00,173.00,-0.37,0.32,10.68,0.50,1.19,0.13,5
167737,229587321,4874.00,115.00,-0.28,0.17,11.01,0.39,1.12,0.11,5
167779,236759734,5062.00,105.00,-0.42,0.22,10.67,0.42,2.80,0.29,5
167963,229587435,4806.00,109.00,-0.08,0.35,9.38,0.20,1.86,0.11,5
168130,356976616,5022.00,100.00,-0.22,0.41,8.87,0.26,1.67,0.12,5
168267,233121897,4580.00,98.00,-0.30,0.34,17.77,0.71,1.77,0.20,5
168293,366124350,4910.00,98.00,-0.40,0.19,7.61,0.22,1.36,0.10,5
168411,229594357,4643.00,96.00,0.11,0.20,11.95,0.33,1.56,0.12,5
168497,229594343,4335.00,87.00,0.51,0.05,15.44,0.41,1.40,0.10,5
168653,236767893,4718.00,114.00,-0.07,0.06,9.05,0.21,1.47,0.09,2
168718,236768568,4363.00,87.00,-0.06,0.20,20.65,1.18,1.34,0.22,5
168760,357036840,4929.00,118.00,-0.30,0.19,10.81,0.27,1.70,0.11,5
168889,357048700,4837.00,112.00,-0.22,0.20,11.36,0.49,1.96,0.21,5
168953,357097357,4835.00,101.00,-0.18,0.15,10.48,0.35,1.44,0.12,5
169385,233161168,5013.00,134.00,-0.40,0.21,11.43,0.43,2.13,0.21,5
169485,356824307,4686.00,137.00,-0.44,0.26,22.28,0.91,2.93,0.30,5
169980,229609381,4800.00,96.00,-0.11,0.20,10.52,0.42,1.13,0.13,5
170152,288524048,4754.00,95.00,,,,,,,6
170558,389960782,4839.00,97.00,0.04,0.05,9.11,0.24,1.91,0.13,1
170614,389963548,4970.00,118.00,-0.30,0.29,10.68,0.31,2.59,0.19,5
170693,233721425,4447.00,89.00,-0.41,0.05,19.50,0.97,1.08,0.14,1
170811,353784443,4872.00,115.00,-0.40,0.25,8.48,0.29,1.64,0.15,5
171213,367855443,4926.00,99.00,-0.31,0.15,10.50,0.31,1.03,0.09,5
171259,367853938,4743.00,121.00,-0.00,0.30,7.38,0.25,1.11,0.09,5
171299,367840083,4941.00,99.00,-0.30,0.21,6.72,0.17,1.58,0.10,5
171481,288526807,4882.00,98.00,-0.31,0.19,9.56,0.26,0.78,0.06,5
171606,288601729,4741.00,102.00,-0.10,0.21,11.16,0.26,1.13,0.07,5
171992,229707810,4243.00,85.00,-0.02,0.05,,,,,1
172114,424383577,4528.00,91.00,-0.31,0.32,20.11,0.67,1.61,0.13,5
172340,229613892,4595.00,92.00,0.02,0.05,20.80,0.69,2.37,0.19,1
172434,288600876,4804.00,108.00,-0.11,0.19,10.54,0.28,1.00,0.08,5
172520,229712711,4633.00,105.00,-0.08,0.30,9.52,0.25,1.33,0.09,5
172611,229616462,5008.00,104.00,-0.38,0.22,10.46,0.25,1.95,0.13,5
172670,359556958,4772.00,101.00,-0.10,0.19,10.45,0.24,1.16,0.07,5
172783,229639915,4828.00,140.00,0.00,0.25,10.34,0.36,1.54,0.13,5
172844,47756562,4706.00,103.00,0.02,0.16,11.41,0.43,0.99,0.09,5
172922,229639858,4246.00,85.00,0.51,0.05,21.39,0.81,1.44,0.13,5
172923,424438735,4723.00,94.00,-0.00,0.19,11.25,0.31,1.43,0.11,5
172975,229639494,5037.00,116.00,-0.31,0.29,13.33,0.52,1.97,0.21,5
173398,233529444,4943.00,120.00,0.20,0.09,9.23,0.20,2.54,0.15,2
173580,359634548,4960.00,99.00,,,,,,,6
173629,47933017,4732.00,128.00,-0.10,0.26,12.27,0.38,1.80,0.16,5
173779,359678549,4780.00,96.00,-0.67,0.25,11.64,0.38,1.46,0.13,5
173866,229748192,5055.00,113.00,-0.09,0.25,8.83,0.19,2.10,0.13,5
173949,233539590,4910.00,98.00,,,,,,,6
174018,232637392,4984.00,106.00,-0.39,0.33,11.08,0.50,1.53,0.20,5
174062,232638856,4842.00,120.00,-0.13,0.10,5.90,0.18,1.21,0.09,2
174156,233542894,4874.00,158.00,-0.38,0.25,9.33,0.32,1.73,0.15,5
174176,232640500,5130.00,103.00,-0.59,0.37,9.06,0.25,2.06,0.15,5
174259,232639272,4879.00,120.00,-0.43,0.10,10.32,0.35,1.12,0.10,2
175009,229764431,5008.00,137.00,-0.20,0.20,11.08,0.30,1.93,0.14,5
175148,233580065,4497.00,90.00,0.10,0.11,15.60,0.49,1.36,0.11,5
175305,335965870,5060.00,101.00,-1.36,0.05,8.04,0.26,1.02,0.08,1
175351,229773112,4767.00,95.00,-0.71,0.22,12.74,0.50,0.97,0.10,5
175368,336005743,4955.00,99.00,,,,,,,6
175423,336006627,5072.00,109.00,-0.42,0.33,9.59,0.36,2.49,0.25,5
175632,236785265,4759.00,129.00,0.00,0.31,9.72,0.31,1.36,0.11,5
175633,236788144,4768.00,95.00,,,,,,,6
175823,236813492,4482.00,90.00,-0.00,0.05,19.75,0.76,1.63,0.16,1
175883,233609817,4688.00,94.00,,,,,,,6
176227,376927756,4766.00,95.00,-0.20,0.33,12.10,0.35,1.41,0.11,5
176408,376975340,4592.00,92.00,0.10,0.05,11.51,0.33,1.61,0.12,1
176523,235675938,4890.00,98.00,-0.10,0.05,5.03,0.13,1.15,0.07,5
176524,229786139,4545.00,91.00,-0.06,0.08,20.64,1.21,2.25,0.32,2
176598,233623612,5024.00,100.00,0.02,0.05,10.24,0.35,3.15,0.27,2
176642,376995369,5081.00,102.00,,,,,,,6
177275,230377102,4894.00,141.00,-0.59,0.35,13.23,0.54,2.16,0.23,5
177346,229793355,4471.00,89.00,,,,,,,6
177411,377105020,4642.00,93.00,-0.10,0.16,9.74,0.27,1.35,0.10,5
177778,377164528,4915.00,124.00,-0.29,0.20,10.52,0.38,1.60,0.16,5
177929,230382377,4859.00,97.00,-0.19,0.05,12.62,0.55,1.54,0.15,1
178119,230386472,4890.00,98.00,,,,,,,6
178326,230387082,4987.00,100.00,-0.37,0.05,10.75,0.33,1.18,0.10,1
178473,230387586,4698.00,94.00,0.11,0.05,6.78,0.15,1.30,0.07,1
178659,377291489,4724.00,122.00,-0.40,0.16,10.20,0.28,1.21,0.09,5
178685,230397441,4938.00,99.00,0.10,0.10,8.49,0.21,0.68,0.05,5
178909,230394278,4936.00,99.00,,,,,,,6
178989,377294492,4909.00,98.00,,,,,,,6
179141,377306672,4713.00,94.00,-0.20,0.05,6.02,0.14,1.03,0.06,1
179215,235679440,4673.00,93.00,,,,,,,6
179257,275692390,4790.00,96.00,,,,,,,6
179437,258801436,4847.00,112.00,-0.20,0.16,10.99,0.28,1.80,0.12,5
179438,275694008,4818.00,96.00,,,,,,,6
179867,258828245,4932.00,99.00,0.08,0.39,12.20,0.43,1.71,0.16,5
179934,229913244,4699.00,137.00,-0.22,0.31,15.69,0.76,1.66,0.22,5
180006,284359863,4888.00,98.00,0.08,0.07,13.26,0.46,2.53,0.24,2
180346,258871380,4706.00,94.00,0.01,0.15,11.52,0.28,1.40,0.09,5
180427,362222646,4971.00,99.00,-0.01,0.26,9.69,0.24,1.65,0.10,5
180610,243279536,4509.00,90.00,0.01,0.05,9.13,0.20,1.30,0.07,2
180656,243284447,4760.00,110.00,-0.30,0.10,10.45,0.33,1.65,0.13,3
180711,258873063,4850.00,97.00,-0.12,0.10,10.38,0.28,1.39,0.09,2
181093,421333380,5026.00,101.00,,,,,,,6
181181,229957374,4877.00,98.00,,,,,,,6
181356,229955184,4898.00,98.00,,,,,,,6
181357,229956156,4889.00,115.00,-0.27,0.20,9.90,0.40,1.16,0.13,5
181520,229960194,5226.00,202.00,-0.58,0.25,14.40,0.93,3.09,0.51,5
181628,243314685,4690.00,114.00,-0.30,0.45,15.69,0.59,1.72,0.16,5
181774,229965374,4611.00,92.00,,,,,,,6
181984,394130313,4472.00,89.00,0.14,0.08,12.08,0.33,1.39,0.10,2
182334,243351905,4834.00,118.00,-0.18,0.21,11.09,0.39,1.92,0.17,5
182470,267544139,4448.00,89.00,-0.20,0.20,21.99,1.73,1.32,0.29,5
182711,235708650,4722.00,94.00,,,,,,,6
182951,420113119,4980.00,146.00,-0.28,0.26,11.49,0.46,2.77,0.29,5
182988,230008809,4890.00,138.00,-0.28,0.20,11.29,0.34,1.56,0.12,5
183012,230005258,4752.00,95.00,-0.10,0.16,10.65,0.28,1.09,0.07,5
183051,235687190,4634.00,93.00,,,,,,,6
183077,230009442,4751.00,95.00,-0.16,0.20,8.33,0.20,1.41,0.09,5
183098,230008739,4872.00,97.00,,,,,,,6
183238,230005540,4533.00,91.00,0.41,0.30,8.66,0.23,1.10,0.07,5
183360,235901187,4494.00,90.00,0.50,0.05,13.73,0.40,2.02,0.14,5
183812,420130844,4638.00,93.00,0.10,0.29,11.74,0.41,1.19,0.11,5
183968,352239982,4567.00,129.00,-0.42,0.26,18.83,0.86,2.14,0.26,5
184084,420129627,4370.00,87.00,0.49,0.39,16.05,0.88,0.59,0.08,5
184168,229401461,4699.00,94.00,-0.09,0.20,8.57,0.20,1.33,0.08,5
184273,259167330,5106.00,102.00,,,,,,,6
184328,235927660,4804.00,124.00,-0.27,0.23,11.17,0.40,1.59,0.15,5
184676,259235052,4971.00,129.00,-0.32,0.23,10.44,0.29,1.85,0.14,5
184737,259233274,4419.00,120.00,-0.48,0.10,14.37,0.42,1.03,0.08,2
184824,237197414,5036.00,101.00,-0.40,0.25,5.01,0.15,1.19,0.08,5
184825,259232044,5061.00,101.00,-0.18,0.15,8.60,0.19,2.19,0.13,5
184926,259236574,4765.00,95.00,-0.20,0.16,9.11,0.25,1.12,0.07,5
185145,229436523,4927.00,99.00,0.16,0.05,10.39,0.26,2.46,0.16,1
185146,229438746,4908.00,122.00,-0.31,0.20,10.58,0.29,1.78,0.13,5
185393,237201068,4534.00,91.00,,,,,,,6
185394,229441400,4301.00,86.00,-0.05,0.05,22.54,0.55,1.51,0.10,1
185413,229445141,4893.00,119.00,-0.30,0.24,9.97,0.28,1.53,0.11,5
185498,237201253,4879.00,121.00,-0.19,0.20,10.07,0.37,1.16,0.12,5
185599,237203037,4906.00,120.00,-0.20,0.20,11.94,0.36,1.54,0.11,5
185998,237205890,4829.00,97.00,-0.41,0.29,8.79,0.30,1.05,0.09,5
186033,229451863,4807.00,96.00,,,,,,,6
186174,287130798,4395.00,108.00,-0.42,0.21,25.00,1.65,2.22,0.37,5
186195,264003992,4673.00,105.00,0.49,0.39,10.97,0.32,1.22,0.09,5
186339,229456159,5090.00,102.00,-0.19,0.29,9.56,0.31,2.83,0.23,5
186376,229463661,4868.00,165.00,-0.20,0.26,10.76,0.33,1.72,0.14,5
186426,264175756,4941.00,104.00,-0.22,0.21,9.23,0.25,1.68,0.11,5
186603,229465251,4892.00,118.00,-0.30,0.20,10.94,0.30,1.70,0.12,5
186634,237211588,5077.00,117.00,-0.49,0.19,10.57,0.36,2.10,0.19,5
186923,229481079,4669.00,137.00,-0.11,0.30,13.58,0.45,1.87,0.16,5
186977,237214333,4874.00,97.00,-0.30,0.10,6.34,0.16,1.32,0.09,5
187052,237217334,4835.00,123.00,-0.18,0.23,10.35,0.27,1.19,0.08,5
187089,237215245,4810.00,123.00,-0.19,0.16,10.58,0.33,1.26,0.11,5
187103,264301634,4800.00,96.00,-0.20,0.20,10.48,0.35,0.93,0.08,5
187158,229489199,5137.00,104.00,-0.39,0.20,12.77,0.47,2.93,0.27,5
187425,237216093,5061.00,105.00,-0.29,0.31,9.94,0.46,1.71,0.22,5
187611,258352874,4571.00,155.00,0.21,0.21,8.04,0.27,1.22,0.10,5
187687,237222292,5061.00,128.00,-0.55,0.36,8.64,0.33,2.61,0.24,5
187765,229508453,4758.00,95.00,-0.08,0.16,10.32,0.20,1.59,0.08,5
187917,229509454,5016.00,162.00,-0.20,0.20,3.22,0.20,1.08,0.20,5
187968,237221322,4996.00,100.00,-0.20,0.25,4.84,0.14,1.25,0.08,5
188013,237229492,4809.00,135.00,-0.01,0.16,9.87,0.33,1.41,0.12,5
188119,279979429,4979.00,100.00,-0.31,0.11,10.41,0.29,1.20,0.08,2
188522,256321919,4996.00,100.00,-0.49,0.22,9.29,0.28,0.74,0.06,5
188587,237230628,4694.00,130.00,-0.07,0.26,13.62,0.91,1.35,0.26,5
188625,280035155,4884.00,119.00,-0.21,0.20,11.17,0.33,1.51,0.11,5
188772,377784111,4616.00,92.00,-0.01,0.16,15.32,0.48,1.72,0.14,5
188965,237232372,4529.00,91.00,-0.40,0.15,19.23,1.18,1.52,0.24,5
189062,280074425,4276.00,90.00,0.10,0.20,21.49,0.82,1.36,0.14,5
189344,280162339,4918.00,120.00,-0.19,0.35,8.86,0.28,1.65,0.13,5
189724,256512624,4750.00,111.00,-0.21,0.33,8.34,0.30,1.06,0.09,5
189976,237278545,5003.00,119.00,-0.36,0.21,11.31,0.40,2.54,0.22,5
189978,417735681,4826.00,97.00,,,,,,,6
190162,256563555,4924.00,158.00,-0.30,0.20,10.20,0.38,1.17,0.12,5
190162,1884273515,4924.00,158.00,-0.30,0.20,11.03,0.60,1.50,0.23,5
190252,417700238,5154.00,103.00,,,,,,,6
190490,256623973,5012.00,100.00,-0.47,0.21,9.72,0.27,2.10,0.15,5
190713,256663870,5008.00,132.00,-0.19,0.30,8.50,0.34,1.96,0.20,5
190834,360020309,4909.00,149.00,-0.20,0.43,5.56,0.23,1.18,0.11,5
190902,256746227,5247.00,105.00,,,,,,,6
190939,237283083,4650.00,93.00,,,,,,,6
190986,235978334,5163.00,112.00,-0.42,0.28,9.79,0.31,2.41,0.19,5
191277,256801656,4564.00,91.00,0.25,0.05,8.37,0.18,1.28,0.07,1
191417,256867111,4900.00,112.00,-0.28,0.19,10.99,0.33,1.40,0.11,5
191469,235980698,4578.00,125.00,0.48,0.35,10.76,0.55,1.08,0.14,5
191632,237292687,5034.00,101.00,0.01,0.05,8.91,0.20,2.25,0.13,1
191632,1981664583,5098.00,121.00,-0.37,0.33,8.98,0.30,2.30,0.20,5
191994,235983031,4855.00,97.00,-0.66,0.20,15.63,0.67,2.51,0.26,5
192159,235983493,5483.00,110.00,,,,,,,6
192256,237294861,4823.00,129.00,-0.09,0.25,10.63,0.31,1.40,0.11,5
192257,237298388,4891.00,98.00,-0.38,0.30,9.06,0.27,1.41,0.10,5
192274,366514723,4413.00,88.00,0.07,0.05,23.04,0.76,2.14,0.19,1
192780,236876084,5149.00,103.00,-0.50,0.29,4.09,0.11,1.38,0.09,5
192800,402897480,4585.00,92.00,-0.28,0.19,14.31,0.72,1.08,0.14,5
192829,237303957,5020.00,118.00,-0.41,0.19,10.65,0.34,1.13,0.10,5
192889,237301200,5216.00,104.00,-0.98,0.26,6.07,0.19,1.48,0.12,5
193030,236889115,5221.00,104.00,-0.62,0.14,3.73,0.09,1.11,0.06,5
193088,403114105,4880.00,124.00,-0.22,0.23,11.07,0.39,1.69,0.17,5
193266,236900619,4606.00,201.00,0.22,0.34,13.00,0.44,1.83,0.17,5
193321,237308403,4886.00,98.00,-0.13,0.25,5.72,0.15,1.47,0.10,5
193485,333731944,4753.00,95.00,0.51,0.05,3.10,0.12,0.91,0.10,5
193608,237306910,4563.00,120.00,-0.20,0.22,16.25,0.69,1.25,0.13,5
194030,366517852,4592.00,92.00,,,,,,,6
194055,366517625,4876.00,130.00,-0.21,0.20,9.98,0.32,1.72,0.15,5
194191,235996282,4850.00,97.00,-0.61,0.24,12.93,0.44,1.87,0.17,5
194202,236982418,4854.00,110.00,-0.21,0.19,11.04,0.29,2.12,0.15,5
194718,236996733,4870.00,160.00,-0.20,0.56,13.02,0.71,1.69,0.24,5
194860,235997778,4966.00,99.00,,,,,,,6
195121,366640817,4913.00,145.00,-0.27,0.23,11.23,0.41,1.47,0.13,5
195352,422354388,5169.00,103.00,-0.40,0.20,11.03,0.89,3.05,0.67,5
195527,255865399,5224.00,104.00,,,,,,,6
196541,423927136,4133.00,83.00,0.51,0.05,18.37,0.77,1.16,0.13,5
196565,398238189,4877.00,98.00,-0.19,0.19,11.39,0.27,1.78,0.11,5
196768,264029177,4906.00,146.00,-0.27,0.16,13.24,0.74,2.99,0.39,5
196787,398238180,4750.00,120.00,-0.17,0.10,15.47,0.75,2.93,0.36,2
196848,387237649,5052.00,101.00,,,,,,,6
196925,264053070,5004.00,100.00,,,,,,,6
197306,333866269,5269.00,105.00,-0.58,0.13,11.54,0.70,1.78,0.30,5
197432,398264967,4930.00,99.00,,,,,,,6
197750,352347418,4920.00,142.00,-0.29,0.22,11.70,0.46,1.84,0.20,5
197910,264076313,4409.00,88.00,0.00,0.20,16.78,0.62,1.31,0.13,5
197923,352408717,4640.00,93.00,0.07,0.05,9.41,0.28,1.36,0.10,1
198223,387445439,5251.00,105.00,-0.49,0.06,8.47,0.32,1.88,0.18,5
198223,1981116587,5251.00,105.00,-0.49,0.06,8.24,0.29,1.73,0.15,5
198236,387412503,4861.00,107.00,-0.20,0.20,10.80,0.39,1.62,0.14,5
199437,406533529,4540.00,120.00,-0.27,0.10,19.60,0.75,1.58,0.16,2
199660,387629363,4904.00,126.00,-0.21,0.16,10.42,0.34,1.38,0.11,5
200099,387701104,4272.00,85.00,0.51,0.05,17.69,0.98,1.47,0.20,5
200119,387261955,4824.00,124.00,-0.18,0.21,10.82,0.38,1.70,0.15,5
200707,315811159,5084.00,102.00,,,,,,,6
201088,387835978,4834.00,97.00,-0.61,0.17,17.92,0.88,2.06,0.25,5
201832,350073182,4853.00,138.00,-0.21,0.25,10.35,0.31,1.08,0.09,5
201833,387956501,4565.00,91.00,,,,,,,6
204169,264224946,4364.00,87.00,0.51,0.05,15.24,0.52,1.09,0.10,5
204337,264227959,4917.00,98.00,,,,,,,6
204859,323123297,4823.00,114.00,-0.24,0.25,7.37,0.23,1.19,0.09,5
205395,264308765,4574.00,91.00,,,,,,,6
207767,467354153,5145.00,103.00,,,,,,,6
209088,470114416,5050.00,129.00,-0.38,0.20,10.19,0.40,1.99,0.22,5
234377,274600253,4807.00,108.00,-0.10,0.16,11.62,0.32,1.64,0.11,5
234403,198381280,4979.00,106.00,-0.11,0.21,10.43,0.44,1.10,0.11,5
234465,321669108,5157.00,103.00,,,,,,,6
234470,284904268,4786.00,96.00,-0.10,0.20,10.59,0.27,1.20,0.08,5
234488,165548296,4967.00,114.00,-0.22,0.16,10.23,0.50,0.86,0.11,5
234500,165553428,4290.00,86.00,0.00,0.15,18.81,0.89,1.19,0.15,5
234505,341815681,4655.00,93.00,-0.00,0.20,8.25,0.22,1.13,0.07,5
234513,356340717,4641.00,93.00,,,,,,,6
234520,232629989,4791.00,101.00,-0.10,0.20,10.72,0.25,1.43,0.09,5
234521,329288972,4628.00,165.00,0.12,0.34,12.37,0.62,1.04,0.13,5
234547,233514028,4903.00,120.00,-0.22,0.24,12.01,0.53,1.36,0.15,5
234552,233519426,5230.00,174.00,-0.77,0.18,12.56,0.62,1.88,0.23,5
234553,353870373,5061.00,214.00,-0.58,0.15,8.11,0.42,1.62,0.20,5
234576,21002695,4477.00,134.00,-0.10,0.21,15.86,0.64,1.24,0.12,5
234579,420887196,4744.00,119.00,0.00,0.34,10.34,0.37,1.16,0.11,5
234581,21017651,4859.00,100.00,-0.19,0.15,10.75,0.27,1.74,0.11,5
234599,366118826,4718.00,106.00,-0.26,0.37,18.47,0.80,2.34,0.25,5
234600,356976847,4887.00,121.00,-0.20,0.16,11.30,0.36,2.23,0.20,5
234622,21150704,4623.00,111.00,0.20,0.20,12.06,0.31,1.61,0.11,5
234631,357102067,4433.00,89.00,-0.18,0.15,22.16,2.02,2.34,0.59,5
234636,284191544,4523.00,90.00,-0.07,0.20,15.89,0.50,1.51,0.13,5
234649,21190015,4953.00,101.00,-0.32,0.19,11.13,0.30,1.41,0.10,5
234666,390019727,4606.00,92.00,0.10,0.15,10.58,0.33,1.01,0.09,5
234668,237130078,4706.00,144.00,0.11,0.21,8.74,0.34,1.21,0.12,5
234675,298731285,4305.00,88.00,0.40,0.20,17.97,0.67,1.48,0.15,5
234690,359633560,4878.00,98.00,-0.29,0.25,10.40,0.25,1.94,0.11,5
234712,48021526,4413.00,88.00,0.51,0.05,18.01,0.95,1.84,0.24,5
234714,232651089,4823.00,180.00,0.09,0.40,11.79,0.61,1.27,0.17,5
234718,232679069,4638.00,122.00,-0.43,0.26,15.66,4.53,1.52,1.24,5
234728,236781593,4837.00,101.00,-0.21,0.17,10.62,0.29,1.38,0.10,5
234760,376991051,4964.00,118.00,-0.32,0.15,10.10,0.41,1.04,0.10,5
238532,207397107,4966.00,99.00,-0.46,0.10,8.51,0.27,0.69,0.06,4
238547,207435093,4764.00,123.00,-0.19,0.16,11.07,0.36,1.45,0.12,5
238559,207441871,4725.00,95.00,-0.32,0.10,13.26,0.36,1.45,0.10,4
238566,207498021,4509.00,90.00,0.10,0.10,11.11,0.34,1.51,0.13,4
238569,207500765,4710.00,99.00,0.01,0.19,14.43,0.43,1.43,0.11,5
238573,207502450,4829.00,97.00,-0.19,0.15,11.60,0.27,1.63,0.10,5
238578,199574021,4972.00,99.00,-0.60,0.10,6.31,0.18,1.42,0.10,5
238581,199608391,4102.00,82.00,0.33,0.10,16.88,0.68,1.47,0.16,4
238582,199608168,4800.00,99.00,-0.18,0.16,10.87,0.33,1.15,0.09,5
238583,199607997,4660.00,93.00,0.08,0.15,10.67,0.92,0.99,0.26,5
238585,199610976,4847.00,97.00,-0.20,0.12,7.11,0.18,1.47,0.09,5
238587,199613445,4876.00,142.00,-0.41,0.20,12.16,0.63,1.07,0.15,5
238591,199616111,4660.00,93.00,-0.11,0.15,9.93,0.47,1.40,0.16,5
238593,199617008,4942.00,119.00,-0.09,0.19,10.23,0.66,1.59,0.28,5
238602,199657783,4596.00,92.00,,,,,,,6
238619,199686300,4618.00,92.00,0.02,0.21,12.24,0.36,1.29,0.10,5
238629,199713797,4613.00,92.00,,,,,,,6
238637,224599612,4808.00,96.00,-0.10,0.15,11.40,0.42,2.03,0.19,5
238638,224597395,4843.00,116.00,-0.08,0.28,8.90,0.28,1.96,0.18,5
238639,224597194,4704.00,101.00,0.01,0.16,11.73,0.30,1.38,0.10,5
238640,224599524,4900.00,98.00,-0.41,0.20,7.69,0.22,1.22,0.08,5
238644,224606284,4793.00,116.00,-0.12,0.22,11.67,0.43,1.41,0.14,5
238648,224607260,4748.00,107.00,-0.09,0.20,8.04,0.22,1.42,0.10,5
238654,198356573,4806.00,108.00,-0.20,0.25,8.59,0.32,1.01,0.09,5
238655,198357383,4655.00,93.00,,,,,,,6
238657,198362570,4946.00,99.00,-0.33,0.14,10.46,0.43,1.06,0.11,5
238658,198381594,4800.00,96.00,0.07,0.10,10.57,0.30,1.45,0.11,4
238659,198382264,4713.00,94.00,-0.32,0.05,11.21,0.27,1.55,0.10,1
238661,198384873,4920.00,139.00,-0.28,0.15,10.08,0.30,0.83,0.07,5
238662,198383789,4945.00,99.00,-0.14,0.05,3.08,0.15,0.92,0.13,1
238667,198387764,4776.00,96.00,-0.16,0.05,8.65,0.31,1.35,0.14,1
238670,198407323,4709.00,94.00,0.32,0.05,4.39,0.10,1.14,0.07,1
238671,198407860,4276.00,86.00,,,,,,,6
238676,462636941,4440.00,89.00,-0.04,0.05,20.49,0.63,1.37,0.12,1
238680,284892568,4654.00,93.00,0.01,0.05,9.86,0.29,1.27,0.10,1
238682,198419052,4776.00,96.00,-0.24,0.05,10.05,0.25,1.40,0.09,1
238685,284900199,4945.00,99.00,,,,,,,6
238688,356107997,4797.00,96.00,-0.25,0.05,11.38,0.27,1.24,0.08,1
238695,198457804,4819.00,116.00,-0.18,0.20,10.53,0.34,1.50,0.13,5
238702,198459125,4911.00,98.00,-0.32,0.05,9.73,0.28,0.99,0.07,1
238708,229683264,4620.00,151.00,-0.08,0.35,9.71,0.45,1.01,0.12,5
238709,356111753,4681.00,109.00,-0.07,0.21,11.88,0.32,1.35,0.10,5
238710,229685723,4847.00,129.00,-0.17,0.25,11.24,0.35,1.68,0.14,5
238715,229689448,4759.00,108.00,-0.20,0.25,8.50,0.26,1.14,0.08,5
238716,229688011,4516.00,90.00,-0.30,0.11,19.56,0.86,1.28,0.16,5
238720,229688517,4856.00,104.00,-0.29,0.17,9.81,0.30,0.89,0.08,5
238728,329249739,4730.00,95.00,0.04,0.05,10.48,0.29,1.19,0.08,1
238729,320503390,4830.00,124.00,-0.10,0.20,10.98,0.27,1.47,0.10,5
238731,320523622,4661.00,93.00,0.09,0.16,11.18,0.26,1.19,0.07,5
238733,320526092,5018.00,100.00,-0.30,0.30,4.70,0.16,1.17,0.10,5
238749,165530220,4240.00,85.00,,,,,,,6
238754,165530450,4503.00,118.00,-0.11,0.26,16.19,0.75,1.29,0.16,5
238758,165554288,4500.00,134.00,-0.40,0.25,22.12,1.13,1.28,0.17,5
238762,165555423,4777.00,109.00,-0.11,0.25,10.07,0.34,0.89,0.08,5
238765,341817328,4608.00,92.00,-0.31,0.32,16.04,0.59,2.08,0.21,5
238766,341840037,4852.00,97.00,0.08,0.05,10.76,0.22,2.14,0.11,1
238773,232617802,4749.00,95.00,0.14,0.05,6.52,0.15,1.47,0.09,1
238775,232620952,4918.00,98.00,-0.07,0.05,9.40,0.30,1.40,0.10,1
238777,232623464,4847.00,97.00,0.16,0.10,7.79,0.22,1.81,0.13,4
238778,232622305,5206.00,104.00,-0.39,0.13,8.76,0.27,2.78,0.23,5
238784,232632293,4719.00,107.00,-0.01,0.21,11.02,0.27,1.12,0.08,5
238785,232633215,4853.00,97.00,,,,,,,6
238791,357527522,4807.00,96.00,-0.12,0.15,10.16,0.31,1.09,0.09,5
238801,383622249,4101.00,82.00,-0.02,0.10,20.01,1.16,0.98,0.15,4
238803,383623135,4400.00,88.00,,,,,,,6
238807,362132072,4915.00,116.00,-0.21,0.16,10.37,0.30,1.55,0.12,5
238808,353855077,4849.00,128.00,-0.21,0.19,10.91,0.36,1.62,0.14,5
238809,353853880,4242.00,114.00,-0.41,0.35,35.18,2.14,1.95,0.28,5
238810,353872814,4882.00,98.00,-0.31,0.24,7.16,0.19,1.38,0.09,5
238815,353894841,4858.00,105.00,-0.19,0.21,9.98,0.38,1.51,0.16,5
238826,353992349,4612.00,105.00,0.02,0.30,12.04,1.24,1.15,0.35,5
238837,357031590,4776.00,110.00,-0.20,0.26,12.27,0.40,1.79,0.15,5
238848,357048431,5051.00,127.00,-0.48,0.21,6.99,0.27,1.29,0.12,5
238850,357097032,4491.00,90.00,0.30,0.06,11.79,0.34,1.16,0.09,5
238855,357099140,4569.00,91.00,,,,,,,6
238856,357100746,5026.00,127.00,-0.09,0.35,9.35,0.46,2.12,0.30,5
238857,357687021,4865.00,109.00,-0.22,0.19,10.74,0.27,1.21,0.08,5
238872,353779919,4962.00,99.00,-0.19,0.24,6.98,0.26,1.66,0.16,5
238873,353782112,4696.00,113.00,0.02,0.25,12.05,0.35,1.81,0.14,5
238874,389963322,4736.00,101.00,-0.00,0.21,12.08,0.57,1.02,0.13,5
238875,389962798,4644.00,122.00,-0.39,0.55,13.59,0.37,1.72,0.12,5
238881,389968669,4696.00,94.00,0.02,0.15,11.35,0.36,0.72,0.07,5
238882,389967983,4883.00,98.00,,,,,,,6
238888,389970762,4922.00,149.00,-0.18,0.30,8.22,0.33,1.97,0.22,5
238891,390017653,4729.00,95.00,,,,,,,6
238892,390022066,4759.00,95.00,-0.11,0.17,10.70,0.30,1.28,0.10,5
238901,298665610,5117.00,102.00,-0.19,0.21,9.41,0.24,2.51,0.17,5
238905,298781333,5050.00,106.00,-0.42,0.22,10.52,0.36,1.10,0.09,5
238910,359497684,4810.00,96.00,-0.19,0.16,9.97,0.28,1.44,0.10,5
238922,392567622,4419.00,90.00,0.50,0.15,11.32,0.31,1.17,0.08,5
238925,392569822,4856.00,97.00,-0.40,0.20,7.31,0.19,1.73,0.11,5
238927,359674730,4855.00,97.00,,,,,,,6
238928,359676816,4368.00,120.00,0.07,0.10,14.70,0.43,1.37,0.11,2
238935,232637036,4733.00,104.00,-0.08,0.16,11.00,0.27,1.22,0.08,5
238948,236779722,4942.00,99.00,0.10,0.11,8.49,0.55,1.87,0.36,5
238952,236787397,4788.00,115.00,-0.08,0.20,11.13,0.41,1.23,0.13,5
238961,376975266,4537.00,96.00,-0.30,0.31,21.85,1.38,2.09,0.36,5
238965,377051887,4331.00,104.00,0.21,0.26,13.92,0.60,1.26,0.14,5
238979,377165129,4784.00,97.00,-0.10,0.20,10.58,0.30,1.04,0.08,5
238992,230397539,4983.00,100.00,-0.20,0.10,4.66,0.14,1.22,0.09,5
238995,377295633,5141.00,103.00,-0.20,0.28,2.69,0.11,0.97,0.11,5
238997,377304934,4768.00,95.00,-0.09,0.20,6.99,0.19,1.16,0.08,5
239004,406928015,4812.00,96.00,-0.26,0.05,10.56,0.27,1.05,0.07,1
239008,406929203,4909.00,117.00,-0.32,0.30,11.88,0.46,1.29,0.14,5
239012,416403413,4763.00,95.00,,,,,,,6
239015,284357919,4550.00,91.00,0.20,0.05,7.93,0.18,1.26,0.07,1
239017,284358049,4309.00,101.00,-0.21,0.21,27.01,1.14,1.93,0.22,5
239040,421335599,4745.00,95.00,-0.21,0.05,10.74,0.31,1.01,0.08,1
239043,243297496,4793.00,96.00,0.02,0.05,10.21,0.29,1.33,0.11,1
239045,243315153,4827.00,97.00,-0.21,0.16,9.88,0.30,0.79,0.07,5
239062,229975388,4825.00,102.00,-0.19,0.33,10.20,0.28,1.25,0.09,5
239067,243366728,4790.00,110.00,-0.20,0.18,11.25,0.29,2.06,0.14,5
239072,230001248,4619.00,92.00,0.09,0.05,9.78,0.29,0.87,0.07,1
239073,230001346,4806.00,96.00,0.05,0.05,12.59,0.58,1.58,0.21,1
239074,284459161,4684.00,94.00,0.09,0.16,10.57,0.32,1.39,0.11,5
239100,352238790,5155.00,152.00,-0.58,0.32,11.54,0.43,1.74,0.17,5
239101,352238969,4925.00,98.00,-0.47,0.32,9.21,0.28,1.44,0.11,5
239103,352239480,4927.00,107.00,-0.38,0.19,9.99,0.49,1.80,0.25,5
239107,229401846,4841.00,124.00,-0.21,0.20,11.34,0.35,1.37,0.12,5
239115,229402125,4256.00,105.00,-0.30,0.40,27.91,1.65,0.98,0.15,5
239154,424698979,4747.00,95.00,-0.09,0.16,10.43,0.32,1.28,0.11,5
239167,424721981,4809.00,96.00,,,,,,,6
239168,424724114,4820.00,113.00,-0.19,0.20,10.35,0.29,1.45,0.10,5
239183,400429017,4794.00,123.00,-0.09,0.16,11.08,0.37,1.43,0.12,5
239204,467191970,4759.00,95.00,-0.08,0.11,10.89,0.35,1.31,0.11,5
239229,352372051,4641.00,93.00,-0.08,0.25,12.76,0.51,1.64,0.17,5
268614,294922025,4653.00,93.00,-0.26,0.05,7.94,0.20,1.02,0.07,1
268615,294979254,5287.00,106.00,,,,,,,6
268617,294921962,5466.00,109.00,,,,,,,6
268628,294784092,4585.00,92.00,0.16,0.05,11.29,0.24,1.57,0.09,1
268650,294924091,4876.00,98.00,-0.30,0.11,6.31,0.15,1.56,0.09,5
268655,294929542,4823.00,96.00,-0.42,0.10,10.78,0.36,1.43,0.13,4
268656,294923749,4464.00,89.00,0.30,0.05,10.85,0.35,1.45,0.13,1
268673,295070521,4555.00,91.00,-0.48,0.10,10.27,1.01,0.75,0.22,4
268674,30108915,4719.00,94.00,-0.01,0.05,10.41,0.33,1.01,0.09,1
268679,295070302,4829.00,116.00,-0.09,0.13,11.61,0.98,1.37,0.34,5
268689,29984646,5023.00,100.00,-0.13,0.10,7.29,0.19,1.26,0.08,4
268691,30184584,4296.00,86.00,-0.29,0.05,19.93,0.72,1.17,0.12,1
268701,30029255,4718.00,94.00,-0.02,0.05,11.62,0.40,1.19,0.12,1
268702,294927639,4719.00,94.00,-0.16,0.05,10.65,0.39,1.04,0.10,1
268713,30275413,4688.00,94.00,-0.15,0.05,11.43,0.65,1.46,0.24,1
268730,294926952,4549.00,91.00,-0.19,0.05,11.15,0.30,1.03,0.07,1
268738,30469579,4601.00,92.00,0.07,0.05,8.85,0.20,1.27,0.07,1
268739,295073242,4634.00,93.00,-0.01,0.05,9.03,0.28,1.19,0.09,1
268745,30469660,4669.00,93.00,-0.77,0.10,8.32,0.26,0.53,0.05,4
268754,30187517,4693.00,135.00,-0.50,0.23,20.24,2.94,1.72,0.71,5
268761,30271941,4678.00,94.00,-0.10,0.08,8.75,0.24,1.40,0.10,5
268813,30192758,4879.00,98.00,-0.80,0.10,9.94,0.69,0.91,0.19,4
268815,30034686,4409.00,88.00,-0.31,0.05,21.77,0.99,1.16,0.13,1
268827,30464133,4758.00,95.00,-0.70,0.10,11.01,0.35,1.18,0.10,4
268837,30265567,4535.00,91.00,-0.57,0.10,8.02,0.21,1.03,0.07,4
268860,30642910,4592.00,92.00,-0.43,0.10,13.89,0.70,1.12,0.15,4
268868,30405690,4355.00,87.00,-0.62,0.10,16.77,0.60,1.15,0.10,4
268879,30853969,4728.00,95.00,-0.10,0.07,10.60,0.29,1.03,0.07,5
268900,30532226,4797.00,96.00,-0.35,0.05,10.41,0.37,1.31,0.12,1
268908,30853508,4877.00,98.00,-0.13,0.10,10.00,0.27,0.92,0.07,4
268914,30402987,4659.00,93.00,-0.01,0.20,11.59,0.39,1.25,0.11,5
268915,30637946,4856.00,143.00,-0.19,0.19,10.30,0.37,1.03,0.10,5
268936,30850639,4383.00,88.00,-0.02,0.05,13.50,0.42,1.13,0.08,1
268938,30401907,4690.00,94.00,-0.03,0.05,10.71,0.50,1.09,0.13,1
268944,30931836,4557.00,91.00,-0.16,0.10,8.89,0.15,1.41,0.06,4
268950,30727074,4904.00,117.00,-0.21,0.22,12.63,0.35,1.57,0.11,5
268953,30630877,5021.00,100.00,-0.55,0.10,11.61,0.37,1.54,0.11,4
268968,30630925,4618.00,92.00,0.11,0.15,12.35,0.49,1.23,0.13,5
268977,30537309,4637.00,93.00,-0.35,0.05,11.95,0.36,1.15,0.09,1
268987,31107592,4584.00,92.00,-0.29,0.10,9.78,0.34,0.92,0.08,4
268998,30760453,4677.00,94.00,0.11,0.05,10.12,0.36,1.00,0.10,1
269001,30941998,4407.00,88.00,-0.32,0.10,13.23,0.48,1.16,0.12,4
269004,30763861,4894.00,101.00,-0.27,0.16,10.10,0.30,1.33,0.10,5
269012,31178287,4952.00,99.00,-0.28,0.05,11.30,0.33,1.97,0.14,1
269026,31179117,4988.00,100.00,-1.40,0.05,12.96,0.50,1.11,0.10,2
269027,30762356,4464.00,89.00,-0.43,0.05,13.99,0.47,1.01,0.08,1
269041,31006434,4763.00,95.00,0.00,0.05,12.42,0.44,1.67,0.14,1
269060,31187573,4862.00,125.00,-0.20,0.19,11.26,0.53,0.99,0.12,5
269063,31189508,4957.00,99.00,-0.32,0.05,11.44,0.64,1.70,0.28,1
269076,31190175,4497.00,90.00,-0.32,0.10,11.19,0.32,1.24,0.09,4
269079,40273775,4746.00,95.00,-0.25,0.10,10.14,0.27,1.39,0.10,4
269081,31013214,4538.00,91.00,0.13,0.10,12.57,0.47,1.45,0.14,4
269082,31014106,4543.00,91.00,-0.40,0.10,21.36,1.70,1.25,0.28,4
269122,40520877,4527.00,91.00,-0.24,0.10,9.56,0.24,1.23,0.08,4
269124,31265855,4708.00,94.00,0.00,0.05,10.17,0.23,0.97,0.06,1
269135,40604252,4889.00,98.00,-0.06,0.05,10.83,0.39,1.91,0.19,1
269147,231742161,4833.00,97.00,-0.59,0.10,9.88,0.31,0.88,0.07,4
269152,40408877,4890.00,130.00,-0.20,0.23,11.53,0.45,1.13,0.11,5
269162,40415333,4554.00,129.00,-0.38,0.17,26.87,1.76,1.76,0.30,5
269163,40714887,4631.00,93.00,-0.30,0.05,7.74,0.16,0.99,0.05,1
269193,40974499,4752.00,95.00,-0.61,0.05,8.19,0.25,0.91,0.07,1
269198,40669144,4506.00,90.00,-0.06,0.05,12.93,0.34,1.09,0.07,1
269199,40718445,4996.00,120.00,-0.30,0.26,10.86,0.29,1.13,0.08,5
269202,231795506,4769.00,95.00,-0.20,0.10,7.10,0.17,1.21,0.07,5
269205,40722325,4936.00,99.00,-0.79,0.10,11.46,0.37,1.40,0.12,4
269213,40793484,4623.00,92.00,-0.26,0.13,18.32,0.66,1.77,0.15,5
269233,179037023,4859.00,97.00,-0.19,0.11,10.77,0.31,1.43,0.11,5
269245,40803336,4875.00,113.00,-0.19,0.16,12.87,0.41,1.85,0.15,5
269247,40971571,4852.00,97.00,-0.96,0.05,8.89,0.30,0.95,0.08,1
269258,179036566,4469.00,89.00,-0.52,0.10,11.05,0.48,0.97,0.12,4
269297,179045638,,,,,,,,,7
269306,179237944,4702.00,94.00,-0.03,0.05,11.22,0.37,1.53,0.14,1
269322,179122925,4711.00,94.00,-0.68,0.19,13.71,0.46,1.21,0.10,5
269329,179201158,5019.00,100.00,-0.79,0.05,7.68,0.29,1.01,0.10,5
269337,179241531,4625.00,92.00,-0.88,0.10,10.97,0.36,1.21,0.11,4
269386,179438562,4936.00,114.00,-0.29,0.26,11.03,0.33,1.12,0.09,5
269413,179370649,4784.00,96.00,0.05,0.05,10.11,0.27,1.23,0.09,1
269416,179636255,4760.00,95.00,-0.96,0.10,9.10,0.29,0.76,0.06,4
269448,373530840,4574.00,91.00,0.17,0.05,8.05,0.18,1.28,0.08,1
269455,179577219,4610.00,92.00,0.04,0.05,10.11,0.36,0.90,0.09,1
269496,373686599,4753.00,95.00,-0.74,0.10,9.44,0.26,0.99,0.07,4
269509,373688689,4386.00,88.00,-0.22,0.05,20.63,1.37,1.66,0.23,1
269524,373767632,4534.00,91.00,-0.76,0.10,12.24,0.38,1.11,0.09,4
269530,373766582,4902.00,98.00,-0.39,0.05,10.10,0.30,0.93,0.08,1
269537,373848716,4409.00,88.00,-0.18,0.10,11.99,0.37,1.23,0.10,4
269550,373766629,4738.00,95.00,-0.17,0.05,8.77,0.25,1.12,0.08,1
269556,373916534,4746.00,95.00,-0.66,0.10,13.13,0.71,1.17,0.18,4
269568,373921681,4267.00,85.00,-0.51,0.10,21.80,1.02,1.25,0.14,4
269596,279953380,4854.00,97.00,-0.48,0.10,10.94,0.33,1.21,0.09,4
269611,279953766,4607.00,92.00,0.04,0.05,8.55,0.20,1.26,0.08,1
269614,287299866,4760.00,95.00,-0.78,0.10,10.78,0.43,1.41,0.14,4
269625,287434920,4768.00,95.00,,,,,,,6
269645,391888650,4482.00,90.00,-0.68,0.10,13.07,0.44,0.86,0.07,4
269650,391810126,4815.00,96.00,-0.06,0.10,10.58,0.31,1.45,0.11,4
269693,425057538,4715.00,94.00,-0.23,0.05,9.59,0.34,0.77,0.08,1
269703,425059664,4692.00,94.00,-0.36,0.10,10.80,0.50,1.26,0.16,4
269704,425069023,4437.00,89.00,-0.56,0.10,19.88,0.65,1.47,0.11,4
269710,425086349,4777.00,96.00,-0.63,0.10,11.66,0.30,1.47,0.10,4
269742,276792291,4442.00,89.00,-0.33,0.05,20.95,5.43,1.84,1.31,1
269765,276864078,4727.00,95.00,-0.63,0.10,9.53,0.26,1.10,0.07,4
269771,276864497,4561.00,91.00,-0.30,0.10,11.64,0.31,1.41,0.10,4
269779,276866180,4723.00,213.00,0.10,0.32,10.06,0.48,1.32,0.16,5
269834,277182626,4607.00,92.00,-0.29,0.10,10.19,0.27,0.92,0.07,4
269836,277180284,4752.00,95.00,-0.45,0.10,10.11,0.57,0.86,0.14,4
269847,277099588,,,,,,,,,7
269867,277107522,4807.00,96.00,-0.10,0.05,10.70,0.41,1.20,0.13,1
269894,277291634,4704.00,94.00,-0.46,0.10,11.93,0.93,1.73,0.38,4
269938,404769366,,,,,,,,,7
269955,404849302,4833.00,97.00,-0.53,0.10,10.32,0.27,1.19,0.08,4
269966,404762706,4734.00,95.00,-0.46,0.05,9.99,0.26,1.17,0.08,1
269968,404854669,4779.00,96.00,-0.42,0.10,10.33,0.27,1.14,0.08,4
269975,404853236,,,,,,,,,7
270011,389325554,5337.00,109.00,-0.87,0.19,10.13,0.49,1.12,0.15,5
270012,389321361,4521.00,90.00,0.00,0.05,13.68,0.63,1.27,0.16,1
270021,389326646,4461.00,89.00,0.06,0.10,12.32,0.46,1.40,0.14,4
270035,389367948,4312.00,86.00,0.10,0.10,13.64,0.35,1.19,0.08,4
270036,389365967,4568.00,91.00,0.15,0.05,8.81,0.20,1.26,0.07,1
270053,389366679,4362.00,87.00,-0.17,0.05,18.92,0.75,1.15,0.11,1
270054,389370215,4250.00,85.00,-0.10,0.05,19.05,0.86,0.91,0.10,1
270061,389369832,4731.00,95.00,-0.29,0.15,11.04,0.38,1.09,0.10,5
270075,389371741,4702.00,94.00,-0.36,0.10,9.68,0.42,0.91,0.11,4
270076,389434570,4535.00,91.00,0.24,0.05,8.39,0.19,1.22,0.07,1
270098,389371996,4944.00,130.00,-0.09,0.26,5.50,0.19,1.41,0.12,5
270119,389570470,5174.00,103.00,,,,,,,6
270140,389750472,4799.00,96.00,-0.20,0.15,8.53,0.22,1.49,0.09,5
270141,389672354,4854.00,97.00,-0.23,0.05,11.03,0.41,1.18,0.13,1
270163,389925220,4408.00,109.00,0.01,0.24,18.60,0.90,1.22,0.16,5
270167,389800980,4550.00,91.00,0.12,0.05,11.08,0.29,1.35,0.10,1
270173,389861197,4749.00,95.00,-0.13,0.20,8.96,0.26,1.39,0.10,5
270175,389673315,4459.00,89.00,0.13,0.05,12.37,0.34,1.20,0.09,1
270186,389802185,4660.00,93.00,-0.00,0.05,10.42,0.29,1.67,0.13,1
270188,389741394,4808.00,96.00,-0.41,0.05,8.99,0.29,1.08,0.09,1
270194,389862249,4652.00,93.00,0.02,0.05,9.51,0.28,1.28,0.10,1
270197,389861322,4552.00,91.00,-0.93,0.10,4.99,0.09,0.98,0.04,4
270200,389919935,4555.00,91.00,0.27,0.05,10.29,0.46,0.89,0.12,1
270234,389869805,4768.00,95.00,-0.82,0.10,11.49,0.44,1.53,0.16,4
270241,389868998,4727.00,95.00,-0.57,0.10,10.58,0.56,1.41,0.21,4
270244,31271791,4634.00,93.00,0.05,0.05,9.37,0.22,1.42,0.09,1
270262,31273417,4773.00,95.00,-0.05,0.05,11.49,0.34,1.30,0.10,1
270270,31506026,4794.00,108.00,-0.20,0.16,10.72,0.40,1.39,0.13,5
270278,31308212,5058.00,101.00,-0.42,0.10,10.96,0.47,1.42,0.17,4
270294,31385620,4263.00,85.00,-0.00,0.05,19.66,0.87,1.07,0.12,1
270323,31414447,4606.00,92.00,0.06,0.05,10.58,0.35,0.88,0.07,1
270324,31532954,4489.00,90.00,-0.02,0.10,14.07,0.44,1.20,0.09,4
270351,31387702,4726.00,95.00,0.10,0.05,12.90,2.53,2.38,1.36,1
270375,41030079,4644.00,93.00,0.08,0.05,9.36,0.21,1.48,0.08,1
270396,31600525,4671.00,93.00,,,,,,,6
270398,41031801,4703.00,103.00,-0.09,0.19,10.24,0.32,1.11,0.09,5
270398,735775472,4745.00,95.00,,,,,,,6
270408,31511810,4700.00,94.00,-0.59,0.10,8.28,0.30,1.01,0.10,4
270410,31601241,4814.00,96.00,-0.12,0.05,10.25,0.38,1.14,0.11,1
270476,40978166,4663.00,93.00,-0.38,0.05,12.23,0.40,1.24,0.10,1
270478,41174506,4693.00,94.00,-0.09,0.05,9.57,0.26,1.26,0.09,1
270502,29833077,4851.00,97.00,-0.11,0.05,11.42,0.37,1.59,0.13,1
270505,140527371,4417.00,88.00,-0.15,0.05,14.98,0.47,1.04,0.08,1
270515,140576341,4295.00,86.00,-0.05,0.22,25.01,1.59,1.18,0.19,5
270524,231077890,4744.00,95.00,-0.49,0.30,12.09,0.29,1.59,0.10,5
270526,140575688,4542.00,91.00,0.06,0.05,10.39,0.44,0.81,0.10,1
270531,140577207,4993.00,100.00,-0.20,0.05,5.50,0.15,1.46,0.11,1
270533,231083902,4728.00,95.00,-0.23,0.05,9.53,0.26,1.22,0.09,1
270541,140576912,4598.00,92.00,-0.45,0.29,18.28,1.25,0.87,0.16,5
270571,231093863,4674.00,93.00,-0.51,0.05,12.66,0.52,1.00,0.11,1
270574,231096138,4394.00,88.00,0.06,0.05,14.57,0.36,1.21,0.08,1
270589,231095520,4837.00,97.00,-0.17,0.05,11.92,0.26,1.46,0.09,1
270593,231095927,4665.00,93.00,-0.09,0.05,10.29,0.33,0.92,0.08,1
270603,407616368,4690.00,94.00,-0.11,0.05,8.99,0.27,1.17,0.09,1
270611,231125203,4589.00,92.00,0.18,0.05,7.58,0.28,1.05,0.11,1
270619,364425552,4967.00,99.00,-0.30,0.05,10.48,0.31,1.30,0.09,1
270626,370115058,4324.00,86.00,-0.26,0.05,16.13,0.52,1.02,0.08,1
270631,294667435,4699.00,94.00,-0.02,0.05,10.84,0.35,1.01,0.09,1
270634,370115081,4694.00,94.00,-0.33,0.05,10.70,0.32,1.17,0.09,1
270644,358111270,4651.00,93.00,-0.25,0.05,12.61,0.43,1.24,0.12,1
270652,370117318,4556.00,91.00,0.05,0.05,8.90,0.23,1.25,0.08,1
270663,358156762,4900.00,98.00,-0.09,0.05,11.34,0.25,1.85,0.11,1
270669,358156337,4822.00,96.00,0.03,0.05,4.42,0.12,1.21,0.08,1
270678,294668207,4782.00,96.00,0.01,0.05,11.35,0.31,1.64,0.12,1
270691,294753354,4601.00,92.00,0.07,0.05,11.44,0.69,1.25,0.21,1
270692,294748269,4745.00,95.00,-0.24,0.05,11.31,0.45,1.37,0.15,1
270696,294753197,4522.00,90.00,-0.23,0.05,10.05,0.28,0.94,0.07,1
270698,358157952,4730.00,95.00,-0.19,0.05,11.89,0.49,1.53,0.17,1
270707,407623738,4369.00,87.00,-0.04,0.05,17.08,0.60,1.14,0.10,1
270708,358157634,4778.00,96.00,-0.73,0.05,13.83,0.43,1.44,0.12,1
270715,55479755,4278.00,86.00,0.01,0.05,18.28,1.20,1.12,0.18,1
270718,294750347,4630.00,93.00,-0.38,0.05,8.10,0.29,0.91,0.09,1
270719,407623024,4806.00,96.00,-0.74,0.10,10.36,0.33,1.23,0.09,4
270720,294780081,4712.00,94.00,-0.53,0.10,10.68,0.34,1.38,0.12,4
270722,294779636,4434.00,89.00,-0.16,0.05,16.00,0.44,1.14,0.08,1
270737,294782361,4910.00,142.00,-0.29,0.30,8.40,0.30,1.46,0.13,5
270739,294871756,4708.00,94.00,-1.00,0.10,8.25,0.18,1.21,0.07,4
270747,294873236,4643.00,93.00,-0.23,0.10,11.57,0.38,1.04,0.08,4
270748,294870278,4572.00,91.00,0.21,0.05,10.45,0.30,1.07,0.09,1
270750,294871044,4856.00,119.00,-0.11,0.20,11.03,0.52,1.65,0.19,5
270759,294785164,4703.00,94.00,0.09,0.05,5.36,0.13,1.13,0.07,1
270760,140631905,4652.00,93.00,-0.67,0.05,11.25,0.25,1.00,0.06,1
270761,55524635,4822.00,96.00,0.00,0.05,5.48,0.16,1.23,0.09,1
270771,55524916,4753.00,95.00,-0.08,0.05,11.33,0.37,1.06,0.10,1
270788,294925772,4559.00,91.00,-0.12,0.05,10.97,0.32,1.01,0.08,1
270790,140630116,4799.00,96.00,-0.24,0.05,10.86,0.41,0.94,0.09,1
270805,55527661,4671.00,93.00,0.01,0.05,13.29,0.34,1.43,0.09,1
270812,294984406,4583.00,92.00,0.03,0.05,7.21,0.18,1.07,0.07,1
270815,140633925,4783.00,96.00,-0.09,0.05,10.32,0.27,1.00,0.07,1
270824,140659187,4738.00,95.00,-0.23,0.05,10.28,0.27,1.28,0.09,1
270835,140659091,4938.00,99.00,-0.62,0.05,9.71,0.31,0.73,0.06,1
270840,55559916,4929.00,102.00,-0.29,0.21,11.22,0.44,1.27,0.13,5
270855,55602531,4770.00,95.00,-0.07,0.16,10.06,0.30,1.23,0.09,5
270866,140689348,4457.00,89.00,0.29,0.05,8.72,0.21,1.30,0.08,1
270869,55606317,4726.00,95.00,-0.38,0.05,10.37,0.28,1.22,0.08,1
270871,55606231,4274.00,85.00,-0.06,0.31,24.20,1.57,1.16,0.20,5
270874,55648917,4473.00,89.00,-0.03,0.05,9.86,0.23,1.13,0.07,1
270885,55659569,4490.00,90.00,0.34,0.05,7.38,0.17,1.14,0.07,1
270888,370223705,4790.00,123.00,-0.20,0.24,11.15,0.32,1.15,0.08,5
270889,370221975,4759.00,95.00,-0.15,0.05,9.99,0.25,0.88,0.05,1
270896,140757090,4643.00,93.00,0.10,0.19,11.08,0.31,1.14,0.09,5
270899,140757304,4828.00,110.00,-0.21,0.16,9.95,0.32,1.24,0.10,5
270901,55660976,4699.00,94.00,-0.23,0.05,11.63,0.36,1.04,0.08,1
270913,30400653,4687.00,94.00,0.35,0.05,5.95,0.15,1.41,0.09,1
270922,140758548,4477.00,90.00,-0.41,0.05,12.68,0.27,0.91,0.05,1
270923,30400723,4316.00,86.00,-0.26,0.05,18.99,0.85,1.00,0.11,1
270924,140758260,4500.00,90.00,0.00,0.10,8.20,0.20,1.13,0.07,4
270932,55756797,4613.00,92.00,-0.34,0.05,15.51,1.27,1.20,0.28,1
270971,55785813,4659.00,93.00,0.14,0.05,10.74,0.33,1.27,0.10,1
270972,140803364,4711.00,94.00,0.17,0.10,11.82,0.40,1.42,0.12,4
270977,140829588,4532.00,91.00,0.15,0.05,11.16,0.35,1.32,0.12,1
270988,140830011,4454.00,89.00,0.12,0.05,9.57,0.25,1.08,0.07,1
270991,140855089,4625.00,92.00,0.01,0.05,13.80,0.40,1.69,0.13,1
270999,31110542,4316.00,86.00,-0.31,0.10,12.99,0.54,1.14,0.12,4
271012,55289824,4799.00,96.00,-0.38,0.10,9.97,0.25,0.96,0.06,4
271016,55289966,4528.00,91.00,0.12,0.10,11.20,0.30,1.09,0.08,4
271019,55300451,4757.00,95.00,0.00,0.05,10.54,0.29,1.28,0.09,1
271020,140861035,4477.00,90.00,-0.13,0.05,15.36,1.12,0.93,0.19,1
271034,140892938,4600.00,92.00,-0.66,0.10,,,,,4
271040,55365681,4685.00,94.00,-0.84,0.10,9.89,0.30,0.86,0.07,4
271049,55385407,4781.00,96.00,-0.11,0.19,10.55,0.43,1.18,0.11,5
271054,55386248,4578.00,92.00,0.09,0.05,10.32,0.29,1.32,0.10,1
271055,140938975,4818.00,96.00,-0.04,0.05,10.63,0.28,1.41,0.09,1
271071,55404686,4339.00,87.00,0.06,0.05,15.78,0.46,1.20,0.09,1
271072,40411770,4485.00,90.00,-0.03,0.05,17.23,0.67,1.58,0.17,1
271080,140944019,4549.00,91.00,-0.00,0.05,14.45,0.41,1.54,0.12,1
271089,149038848,4787.00,96.00,-0.36,0.05,11.04,0.32,1.35,0.11,1
271091,140972020,4870.00,97.00,-0.28,0.05,10.51,0.40,1.07,0.11,1
271095,149039202,4834.00,138.00,-0.19,0.31,11.08,0.61,1.20,0.19,5
271101,140971310,4207.00,84.00,0.18,0.05,17.78,0.71,1.16,0.12,1
271103,309613697,4748.00,95.00,0.10,0.05,9.99,0.34,2.06,0.16,1
271117,309653831,4603.00,92.00,-0.25,0.05,8.49,0.25,1.01,0.09,1
271129,179036274,4559.00,91.00,-0.43,0.10,7.76,0.12,1.17,0.05,4
271137,309701282,4654.00,93.00,0.23,0.05,4.33,0.13,0.99,0.07,1
271138,141000884,4646.00,93.00,-0.05,0.05,10.90,0.26,1.37,0.09,1
271139,309700897,4758.00,95.00,-0.04,0.05,5.01,0.13,1.07,0.07,1
271145,309700317,4792.00,96.00,-0.17,0.05,15.12,0.37,1.97,0.13,1
271161,309701792,4871.00,97.00,-0.83,0.10,12.44,0.43,1.48,0.13,4
271166,309758709,4656.00,93.00,-0.30,0.05,8.27,0.21,1.10,0.07,1
271170,309758800,4856.00,97.00,-0.20,0.05,11.27,0.41,1.41,0.14,1
271174,309760151,4654.00,93.00,0.22,0.05,11.33,0.40,1.38,0.13,1
271187,149102916,4553.00,91.00,0.28,0.05,8.90,0.20,1.40,0.08,1
271188,141093433,4815.00,96.00,-0.09,0.05,10.56,0.26,1.21,0.08,1
271195,141094652,4573.00,91.00,0.15,0.05,10.73,0.28,1.03,0.07,1
271196,141094071,4827.00,97.00,-0.05,0.05,11.16,0.28,1.53,0.10,1
271201,141124647,4524.00,90.00,0.02,0.05,11.50,0.30,1.25,0.09,1
271212,179574460,4742.00,95.00,-0.17,0.05,9.04,0.22,1.22,0.07,1
271219,141124440,4863.00,97.00,-0.23,0.05,9.81,0.32,0.94,0.08,1
271225,149124674,4762.00,95.00,-0.40,0.05,10.46,0.44,0.93,0.11,1
271233,149158113,4659.00,93.00,0.04,0.05,10.62,0.42,1.07,0.12,1
271241,149159039,4278.00,86.00,0.32,0.05,13.19,0.26,1.25,0.07,1
271266,141182822,4690.00,94.00,-0.02,0.05,9.41,0.23,1.34,0.09,1
271267,141183375,4775.00,95.00,-0.30,0.05,12.01,0.30,1.58,0.10,1
271269,149179183,4731.00,95.00,-0.14,0.05,9.21,0.29,1.08,0.09,1
271272,141156518,4831.00,97.00,-0.44,0.05,10.04,0.29,1.32,0.10,1
271274,141181963,4135.00,83.00,-0.01,0.05,21.55,1.11,0.86,0.11,1
271275,149178968,4410.00,88.00,-0.21,0.15,18.47,0.68,1.34,0.13,5
271286,149215725,4719.00,94.00,-0.47,0.05,9.09,0.25,1.16,0.09,1
271289,279949406,4507.00,90.00,-0.00,0.05,15.64,0.49,1.44,0.12,1
271290,141184239,4624.00,92.00,0.02,0.05,10.67,0.28,0.98,0.07,1
271295,149221005,4544.00,91.00,0.09,0.05,8.10,0.17,1.08,0.06,1
271296,149248089,4785.00,96.00,-0.15,0.05,10.32,0.35,0.96,0.08,1
271323,149269769,4630.00,93.00,0.13,0.05,9.57,0.31,0.82,0.08,1
271359,141273816,4658.00,93.00,-0.10,0.05,7.68,0.18,1.16,0.07,1
271361,141273631,4385.00,88.00,0.25,0.05,13.36,0.43,1.51,0.12,1
271381,149351287,4523.00,90.00,0.29,0.05,10.61,0.42,0.97,0.11,1
271383,141284105,4649.00,93.00,0.05,0.05,13.63,0.50,1.40,0.14,1
271390,149388476,4920.00,160.00,-0.12,0.26,13.28,0.62,2.60,0.30,5
271392,149388862,4762.00,95.00,0.13,0.05,5.66,0.14,1.24,0.07,1
271398,141406926,4805.00,96.00,-0.31,0.05,9.92,0.25,1.30,0.08,1
271402,149418824,4804.00,96.00,-0.15,0.05,10.63,0.25,1.20,0.07,1
271421,141336449,4731.00,112.00,0.02,0.25,12.27,0.34,1.25,0.09,5
271422,141336405,4887.00,100.00,-0.27,0.17,10.25,0.28,1.20,0.09,5
271444,149446470,4440.00,89.00,0.04,0.05,10.52,0.31,1.20,0.09,1
271446,141409579,4676.00,94.00,-0.61,0.25,14.47,0.48,1.04,0.09,5
271456,404927377,4813.00,139.00,-0.28,0.39,8.72,0.43,0.93,0.11,5
271477,141428056,4744.00,95.00,-0.30,0.05,10.05,0.30,1.23,0.10,1
271485,149476885,4421.00,88.00,0.27,0.05,10.44,0.26,1.21,0.07,1
271499,141429347,4587.00,92.00,0.10,0.05,11.85,0.37,1.48,0.12,1
271500,149501150,4531.00,91.00,-0.19,0.16,13.39,0.40,1.26,0.10,5
271508,404975583,4710.00,94.00,,,,,,,6
271518,364541950,4344.00,87.00,-0.18,0.05,16.69,0.56,1.13,0.10,1
271521,364542101,4709.00,94.00,-0.14,0.05,11.05,0.27,1.45,0.10,1
271522,149541988,4975.00,100.00,-0.44,0.05,7.30,0.24,1.54,0.14,1
271541,364592949,4861.00,97.00,-0.71,0.10,11.19,0.38,1.42,0.13,4
271547,149576129,4755.00,95.00,-0.11,0.12,10.36,0.38,1.04,0.10,5
271572,389624469,4534.00,91.00,-0.18,0.05,15.33,0.69,1.40,0.15,1
271574,141469851,4669.00,93.00,-0.20,0.24,9.66,0.24,1.42,0.09,5
271583,389625228,4821.00,96.00,-0.30,0.15,8.07,0.25,1.01,0.08,5
271584,141482497,4551.00,91.00,-0.14,0.10,10.37,0.26,0.95,0.07,4
271590,141482386,4647.00,126.00,0.21,0.35,8.22,0.36,1.11,0.13,5
271591,141481138,4761.00,95.00,-0.54,0.10,10.06,0.28,0.88,0.07,4
271594,141481404,4727.00,95.00,-0.04,0.05,10.13,0.30,1.51,0.12,1
271596,149627770,4614.00,92.00,0.12,0.05,8.62,0.21,1.30,0.09,1
271636,149913723,4493.00,90.00,-0.12,0.05,13.39,0.38,1.10,0.08,1
271637,141485088,4864.00,97.00,-0.95,0.10,8.39,0.24,1.20,0.09,4
271640,149914053,4886.00,98.00,-0.33,0.05,11.62,0.37,1.24,0.10,1
271641,141531305,4846.00,130.00,-0.19,0.31,6.27,0.23,1.16,0.10,5
271643,141530100,4579.00,92.00,0.26,0.05,10.92,0.26,1.19,0.07,1
271646,141530656,4656.00,93.00,-0.10,0.20,10.79,0.29,1.19,0.08,5
271655,141529117,4399.00,88.00,-0.10,0.05,12.65,0.44,0.92,0.08,1
271656,141531386,4263.00,85.00,0.00,0.15,20.51,3.93,0.99,0.53,5
271657,141531685,4706.00,94.00,-0.45,0.10,9.65,0.34,0.94,0.09,4
271662,374861982,4678.00,94.00,0.25,0.05,5.41,0.14,1.18,0.08,1
271664,374862571,4916.00,98.00,-0.39,0.05,9.70,0.26,0.92,0.06,1
271675,141548405,4394.00,88.00,-0.29,0.21,19.23,0.53,1.33,0.10,5
271681,141547913,4688.00,94.00,-0.10,0.05,10.70,0.29,1.54,0.11,1
271685,141606060,4507.00,90.00,,,,,,,6
271688,374940513,4481.00,90.00,0.30,0.05,9.01,0.24,1.16,0.08,1
271693,141547881,4750.00,95.00,-0.63,0.05,11.53,0.40,1.20,0.11,1
271698,31381826,4616.00,92.00,-0.27,0.05,13.03,0.50,1.21,0.13,1
271700,374943002,4753.00,95.00,-0.04,0.05,10.43,0.36,1.00,0.09,1
271703,141606503,4756.00,95.00,0.08,0.05,11.18,0.30,1.60,0.12,1
271715,149931479,4921.00,98.00,-0.16,0.05,10.25,0.38,1.31,0.13,1
271733,149933996,4447.00,89.00,-0.14,0.21,20.56,0.71,1.72,0.15,5
271734,149933941,4728.00,95.00,-0.00,0.14,11.08,0.40,1.37,0.13,5
271735,149933391,4522.00,90.00,-0.00,0.05,15.01,0.64,1.33,0.16,1
271740,141621956,4908.00,98.00,-0.06,0.05,10.57,0.72,1.65,0.32,1
271745,141621979,4811.00,96.00,-0.10,0.05,10.88,0.24,1.46,0.09,1
271779,41030603,4693.00,94.00,-0.37,0.05,15.07,0.73,1.27,0.16,1
271794,149992479,4666.00,93.00,-0.32,0.05,13.90,0.43,1.56,0.13,1
271800,41087245,4741.00,95.00,-0.68,0.05,9.17,0.24,0.98,0.07,1
271819,141684924,4782.00,96.00,-0.55,0.10,9.80,0.41,0.86,0.10,4
271833,41113334,5000.00,100.00,0.00,0.10,11.16,0.35,0.90,0.07,4
271859,150066562,4704.00,94.00,-0.25,0.05,10.52,0.90,0.95,0.24,1
271863,41173048,4531.00,91.00,0.14,0.05,8.27,0.19,1.10,0.07,1
271866,41173380,4640.00,93.00,-0.21,0.05,12.72,0.40,1.43,0.12,1
271879,141711084,4955.00,99.00,-0.39,0.05,10.65,0.32,1.16,0.09,1
271907,141766167,4790.00,96.00,0.04,0.05,9.66,0.19,2.00,0.11,1
271918,41176082,4604.00,92.00,0.26,0.05,10.52,0.27,1.13,0.08,1
271920,41176388,4359.00,87.00,-0.18,0.05,14.38,0.48,0.95,0.08,1
271944,141758264,4775.00,96.00,0.02,0.05,10.82,0.36,1.46,0.12,1
271989,141767673,4711.00,94.00,0.02,0.05,10.14,0.39,0.97,0.11,1
271993,141768461,4599.00,92.00,-0.44,0.10,11.92,0.33,1.19,0.08,4
272006,41338480,4711.00,94.00,-0.02,0.05,7.65,0.19,1.36,0.09,1
272008,141807160,4725.00,94.00,0.08,0.05,10.69,0.31,1.30,0.10,1
272009,141806598,4662.00,93.00,0.12,0.05,11.13,0.41,1.36,0.13,1
272019,41365343,4675.00,93.00,-0.26,0.05,6.68,0.14,1.05,0.05,1
272020,41359908,4391.00,88.00,-0.20,0.05,17.30,0.73,1.08,0.12,1
272021,41364030,4784.00,96.00,-0.07,0.05,11.06,0.39,1.35,0.13,1
272035,41363086,4858.00,97.00,-0.22,0.05,10.03,0.35,0.97,0.09,1
272044,141808092,4280.00,86.00,-0.47,0.10,20.37,1.20,1.42,0.22,4
272050,41463330,4652.00,93.00,0.16,0.05,10.75,0.35,1.61,0.15,1
272081,41530576,4852.00,97.00,-0.15,0.05,10.46,0.27,1.27,0.09,1
272083,41481546,4392.00,88.00,-0.04,0.05,17.86,2.94,1.15,0.54,1
272086,41531922,5072.00,101.00,-0.49,0.10,7.40,0.19,1.48,0.09,4
272094,41530737,4160.00,83.00,-0.08,0.20,18.54,0.87,0.75,0.09,5
272105,141828007,4786.00,96.00,-0.05,0.05,10.60,0.29,1.15,0.08,1
272107,141869322,4812.00,96.00,-0.43,0.10,7.73,0.37,1.05,0.14,4
272108,141868514,4791.00,96.00,-0.22,0.05,7.42,0.18,1.18,0.07,1
272112,41586054,4657.00,93.00,-0.01,0.05,10.99,0.31,0.95,0.07,1
272118,141868545,4694.00,94.00,0.01,0.05,9.99,0.59,1.21,0.21,1
272123,141870126,4922.00,98.00,-0.29,0.05,9.59,0.39,0.96,0.11,1
272125,141870358,4671.00,93.00,0.12,0.05,10.57,0.28,1.19,0.09,1
272129,141869806,4799.00,96.00,-0.37,0.10,10.55,0.39,1.16,0.11,4
272131,141870673,4699.00,94.00,0.10,0.05,10.61,0.31,1.23,0.10,1
272136,141915110,4768.00,95.00,-0.34,0.05,7.22,0.19,0.99,0.07,1
272139,141940258,4762.00,95.00,-0.05,0.05,9.42,0.25,1.47,0.10,1
272141,141914404,4902.00,129.00,-0.30,0.16,10.92,0.41,1.25,0.11,5
272143,141940268,4704.00,118.00,-0.20,0.15,11.15,0.29,1.60,0.11,5
272150,141945742,4914.00,98.00,-0.25,0.05,10.21,0.32,1.00,0.08,1
311288,307160325,4858.00,104.00,-0.19,0.15,10.36,0.29,1.39,0.11,5
311299,306631417,4743.00,111.00,-0.20,0.31,8.70,0.24,1.88,0.14,5
311300,306634981,5068.00,126.00,-0.42,0.19,9.92,0.39,2.39,0.25,5
311320,306930000,4999.00,115.00,-0.37,0.24,11.41,0.38,1.60,0.13,5
311325,306633151,4419.00,88.00,-0.20,0.20,20.96,0.72,1.85,0.17,5
311330,272128326,4862.00,97.00,-0.17,0.05,11.02,0.30,1.42,0.10,1
311357,287636748,4790.00,115.00,-0.10,0.20,11.48,0.34,1.69,0.13,5
311361,307157616,4426.00,97.00,-0.45,0.29,29.31,1.30,2.33,0.24,5
311371,272469224,4726.00,95.00,-0.10,0.15,8.19,0.20,1.27,0.08,5
311373,272427898,4832.00,168.00,-0.22,0.20,10.25,0.40,1.41,0.14,5
311403,287774787,4908.00,121.00,-0.20,0.21,10.28,0.44,1.73,0.21,5
311407,287585160,4721.00,94.00,0.00,0.10,6.42,0.16,1.16,0.07,5
311409,287496048,4767.00,95.00,-0.10,0.20,10.66,0.43,1.22,0.13,5
311709,271891407,4489.00,90.00,-0.91,0.10,20.50,0.75,1.56,0.14,4
311715,391922780,4509.00,90.00,-0.29,0.21,16.98,1.05,2.17,0.36,5
311732,271905070,4901.00,98.00,-0.38,0.05,10.42,0.30,1.07,0.08,1
311734,271976400,4886.00,98.00,-0.40,0.16,8.72,0.25,1.09,0.07,5
311736,272126362,4578.00,92.00,-0.21,0.10,5.18,0.09,1.10,0.05,4
311739,271808749,4457.00,89.00,-0.23,0.10,13.38,0.39,1.26,0.10,4
311740,271795748,4830.00,97.00,-0.31,0.24,7.61,0.20,1.38,0.09,5
311744,271808257,4324.00,86.00,0.00,0.15,19.66,0.79,1.10,0.11,5
311761,272431788,4782.00,96.00,-0.18,0.15,10.84,0.26,1.18,0.07,5
370635,370115759,4403.00,88.00,-0.06,0.05,13.63,0.37,1.21,0.08,1

